MI-Hyper: Generating Multiple Instance Models for Weight Space Transfer Learning in Histopathology via Mixed Tasks Pretrained HyperNetwork

Zero-shot whole-slide image (WSI) prediction aims to generalize to new pathology tasks without parameter updates at deployment. MI-Zero makes these predictions by pooling patch-text similarities. Conditional weight generation, combined with supervision from diverse pathology tasks, offers an alternative: learning to construct predictive rules from task descriptions. We introduce MI-Hyper, a hypernetwork pretrained across mixed tasks to generate the aggregation and classification weights of multiple instance learning (MIL) models. We first train the generator and a shared MIL basis jointly using source labels. We then freeze the basis and refine the generator. The generated task weights are reused across cases. Across 308 tasks from 52 pathology datasets, MI-Hyper improves mean AUC, balanced accuracy and macro-F1 over MI-Zero by 1.85, 1.17 and 0.57 percentage points, respectively. On some molecular prediction tasks, both AUC and balanced accuracy improve by more than 20 points. These results support task-conditioned weight generation as a promising approach to weight-space transfer for long-sequence modeling.

==> anc/README.txt <==
Aggregate task-level metrics and saved component-recombination summaries.
No patient-level records or image files are included in this ancillary directory.
Run from any directory:
  python anc/tools/verify_published_metrics.py
  python anc/tools/verify_component_results.py
The component verifier recomputes the published 0.19/5.13 pp ranges directly from the 64 aggregate cells; private historical audit-file assertions have been omitted.


==> anc/data/humanizer_review_20261117/exp3_metrics.csv <==
target_task_id,query_donor_task_id,classifier_donor_task_id,n,auroc,balanced_accuracy,macro_f1,accuracy,delta_auroc,delta_balanced_accuracy,delta_macro_f1,delta_accuracy
TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,386,0.5136560576611597,0.5212281341107872,0.481756372124443,0.5503330866025167,2.5307742144153877e-06,0.0,0.0,0.0
TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/TP53_mutation,386,0.5170460297214123,0.5147139212827989,0.5020858819958655,0.5843819393042191,0.003392502834467015,-0.006514212827988253,0.020329509871422458,0.03404885270170244
TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,386,0.503674684159378,0.5070709831551669,0.45797456509339185,0.5048112509252405,-0.009978842727567327,-0.014157150955620312,-0.02378180703105115,-0.04552183567727619
TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/TP53_mutation,386,0.5088779559442825,0.5099459426627794,0.4902503444065462,0.5629163582531458,-0.004775570942662788,-0.011282191448007794,0.00849397228210319,0.012583271650629113
TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/TP53_mutation,TCGA_BLCA/ARID1A_mutation,386,0.5125678247489472,0.5144203514739228,0.476239668981127,0.5466321243523315,-0.0010857021379980791,-0.0068077826368643235,-0.005516703143315982,-0.0037009622501851247
TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/TP53_mutation,TCGA_BLCA/TP53_mutation,386,0.5158072157434402,0.5097536038224814,0.497185459467748,0.576980014803849,0.0021536888564949175,-0.011474530288305806,0.015429087343305004,0.0266469282013323
TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/TP53_mutation,TCGA_UCEC/ARID1A_mutation,386,0.5035683916423712,0.5013969873663752,0.45274946948664313,0.49777942264988895,-0.010085135244574106,-0.019831146744411998,-0.02900690263779987,-0.05255366395262773
TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/TP53_mutation,TCGA_UCEC/TP53_mutation,386,0.507298752834467,0.5059776886945254,0.4862248357495948,0.5569948186528497,-0.006354774052478307,-0.015250445416261749,0.004468463625151797,0.006661732050333047
TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,386,0.5139243197278912,0.5214913346290897,0.4825139031883925,0.5514433752775721,0.0002707928409458882,0.000263200518302531,0.0007575310639494903,0.0011102886750554708
TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/TP53_mutation,386,0.5173813573048267,0.5154275996112732,0.5022851281214765,0.5840118430792006,0.0037278304178813837,-0.00580053449951401,0.02052875599703352,0.033678756476683946
TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,386,0.5039024538386784,0.5053804259799157,0.4570977752809425,0.5044411547002221,-0.009751073048266945,-0.01584770813087144,-0.024658596843500524,-0.04589193190229457
TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/TP53_mutation,386,0.5091158487204406,0.5104875283446713,0.4914206886419356,0.5658771280532938,-0.004537678166504744,-0.010740605766115907,0.00966431651749261,0.015544041450777146
TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/TP53_mutation,TCGA_BLCA/ARID1A_mutation,386,0.5133877955944283,0.5164196631033365,0.479731690746123,0.5503330866025167,-0.0002657312925170574,-0.004808471007450632,-0.0020246813783200146,0.0
TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/TP53_mutation,TCGA_BLCA/TP53_mutation,386,0.5163690476190476,0.5113024376417233,0.49825321386535043,0.5821613619541081,0.002715520732102239,-0.009925696469063827,0.01649684174090743,0.031828275351591384
TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/TP53_mutation,TCGA_UCEC/ARID1A_mutation,386,0.5035101838354389,0.5061548428895367,0.4588778730126801,0.5070318282753515,-0.010143343051506437,-0.015073291221250451,-0.022878499111762873,-0.04330125832716514
TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/TP53_mutation,TCGA_UCEC/TP53_mutation,386,0.5082781624554584,0.5070456754130224,0.4876494750379631,0.5621761658031088,-0.005375364431486895,-0.0141824586977648,0.005893102913520076,0.011843079200592133
TCGA_BLCA/TP53_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,386,0.5707607994842038,0.5485631389886709,0.5277105700315704,0.5503330866025167,-0.02526499800435955,0.00037993920972645423,-0.007887303379194077,-0.001480384900074072
TCGA_BLCA/TP53_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/TP53_mutation,386,0.5939783473028154,0.5435471738663228,0.5293240149923057,0.5473723168023686,-0.0020474501857479233,-0.0046360259126216885,-0.006273858418458733,-0.004441154700222105
TCGA_BLCA/TP53_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,386,0.5578620552024808,0.5396556752939733,0.5250941739453461,0.53960029607698,-0.03816374228608255,-0.008527524484971183,-0.010503699465418403,-0.012213175425610734
TCGA_BLCA/TP53_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/TP53_mutation,386,0.5792959995087655,0.551153633600442,0.537434455064722,0.5540340488527018,-0.01672979797979779,0.002970433821497531,0.001836581653957503,0.0022205773501110526
TCGA_BLCA/TP53_mutation,TCGA_BLCA/TP53_mutation,TCGA_BLCA/ARID1A_mutation,386,0.5713134383347149,0.550708452304197,0.53026383616978,0.5525536639526277,-0.024712359153848396,0.002525252525252486,-0.005334037240984468,0.0007401924500369805
TCGA_BLCA/TP53_mutation,TCGA_BLCA/TP53_mutation,TCGA_BLCA/TP53_mutation,386,0.5960219597187681,0.5481831997789445,0.5355978734107645,0.5518134715025907,-3.8377697951785805e-06,0.0,0.0,0.0
TCGA_BLCA/TP53_mutation,TCGA_BLCA/TP53_mutation,TCGA_UCEC/ARID1A_mutation,386,0.5595506739123761,0.5431326947284394,0.5293723330804952,0.5429311621021465,-0.03647512357618721,-0.005050505050505083,-0.00622554033026923,-0.00888230940044421
TCGA_BLCA/TP53_mutation,TCGA_BLCA/TP53_mutation,TCGA_UCEC/TP53_mutation,386,0.5807198121027908,0.554269902674158,0.542113281560525,0.5569948186528498,-0.015305985385772547,0.006086702895213514,0.006515408149760482,0.005181347150259086
TCGA_BLCA/TP53_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,386,0.5712174940898346,0.5496262012219458,0.5292694524721705,0.5514433752775723,-0.024808303398728748,0.0014430014430013571,-0.006328420938593982,-0.00037009622501849027
TCGA_BLCA/TP53_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/TP53_mutation,386,0.5945626477541371,0.5454468699149551,0.5314975276986866,0.5492227979274611,-0.0014631497344261835,-0.0027363298639894174,-0.004100345712077846,-0.002590673575129654
TCGA_BLCA/TP53_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,386,0.558575880384391,0.5399780479567714,0.5257520958019626,0.5399703923019985,-0.03744991710417234,-0.008205151822173073,-0.009845777608801898,-0.011843079200592244
TCGA_BLCA/TP53_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/TP53_mutation,386,0.5792384329618372,0.5532413803690399,0.539485618340171,0.5562546262028129,-0.016787364526726134,0.00505818059009544,0.003887744929406467,0.004441154700222105
TCGA_BLCA/TP53_mutation,TCGA_UCEC/TP53_mutation,TCGA_BLCA/ARID1A_mutation,386,0.5722613674741334,0.5483712504989101,0.5285582390032404,0.5503330866025167,-0.02376443001442996,0.00018805071996563782,-0.007039634407524087,-0.001480384900074072
TCGA_BLCA/TP53_mutation,TCGA_UCEC/TP53_mutation,TCGA_BLCA/TP53_mutation,386,0.5958214362469682,0.5450093641583004,0.5304392850353726,0.5488527017024427,-0.00020436124159517455,-0.0031738356206441054,-0.005158588375391848,-0.002960769800148033
TCGA_BLCA/TP53_mutation,TCGA_UCEC/TP53_mutation,TCGA_UCEC/ARID1A_mutation,386,0.5603873077277333,0.5432056123545485,0.5290268569120086,0.5433012583271651,-0.03563848976083006,-0.004977587424396024,-0.0065710164987559105,-0.00851221317542561
TCGA_BLCA/TP53_mutation,TCGA_UCEC/TP53_mutation,TCGA_UCEC/TP53_mutation,386,0.5797162353013416,0.5562617051978754,0.543225673588893,0.5592153960029609,-0.016309562187221682,0.008078505418930959,0.007627800178128474,0.007401924500370138
TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,505,0.5726104363738995,0.5375761355463096,0.5324363705015617,0.547949080622348,-0.04219832570081117,-0.030718246128353832,-0.027842967299422483,-0.03366336633663358
TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/TP53_mutation,505,0.6065396906324827,0.5695507888962735,0.5351280539587105,0.5646393210749647,-0.008269071442227993,0.001256407221610134,-0.02515128384227361,-0.016973125884016893
TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,505,0.6144622258437503,0.5681145697715706,0.5600086204040976,0.5813295615275813,-0.00034653623096037034,-0.00017981190309279693,-0.00027071739688655505,-0.00028288543140031486
TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/TP53_mutation,505,0.5869851461711445,0.5524641059023826,0.5299686423169319,0.5533239038189534,-0.02782361590356619,-0.0158302757722808,-0.030310695484052297,-0.028288543140028266
TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/TP53_mutation,TCGA_BLCA/ARID1A_mutation,505,0.5720158052386718,0.5385468922130066,0.5341156023034274,0.5493635077793494,-0.0427929568360389,-0.02974748946165684,-0.026163735497556795,-0.03224893917963223
TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/TP53_mutation,TCGA_BLCA/TP53_mutation,505,0.6066398390342053,0.5713432176771034,0.5350927054718702,0.5646393210749647,-0.008168923040505427,0.003048836002439992,-0.025186632329114,-0.016973125884016893
TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/TP53_mutation,TCGA_UCEC/ARID1A_mutation,505,0.6145071788195235,0.5652432695721842,0.5569439287565715,0.5796322489391796,-0.00030158325518714335,-0.0030511121024792143,-0.0033354090444126516,-0.001980198019801982
TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/TP53_mutation,TCGA_UCEC/TP53_mutation,505,0.5853628558682411,0.5528908746597231,0.5284565655622889,0.5516265912305516,-0.029445906206469585,-0.01540350701494031,-0.03182277223869523,-0.029985855728430044
TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,505,0.5730741917568761,0.5376114150969163,0.532356281998539,0.5476661951909477,-0.04173457031783456,-0.03068296657774705,-0.02792305580244514,-0.0339462517680339
TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/TP53_mutation,505,0.6064509227309559,0.5717403971339348,0.5385394527635675,0.5660537482319661,-0.00835783934375478,0.0034460154592713677,-0.02173988503741664,-0.01555869872701554
TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,505,0.6148087620747107,0.5682943816746634,0.5602793378009842,0.5816124469589816,0.0,0.0,0.0,0.0
TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/TP53_mutation,505,0.5873703761027705,0.552859009259175,0.5301491517188437,0.5536067892503536,-0.02743838597194015,-0.015435372415488424,-0.030130186082140464,-0.028005657708628062
TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/TP53_mutation,TCGA_BLCA/ARID1A_mutation,505,0.5731697879585204,0.5395517903802908,0.534340000227575,0.54992927864215,-0.04163897411619033,-0.02874259129437262,-0.02593933757340916,-0.0316831683168316
TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/TP53_mutation,TCGA_BLCA/TP53_mutation,505,0.6067786811365933,0.5732460373098318,0.5377941796150937,0.5660537482319661,-0.008030080938117412,0.004951655635168417,-0.022485158185890475,-0.01555869872701554
TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/TP53_mutation,TCGA_UCEC/ARID1A_mutation,505,0.6154392417855551,0.5662493057894881,0.5581770675150282,0.5807637906647808,0.0006304797108444005,-0.0020450758851753292,-0.0021022702859559983,-0.0008486562942008335
TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/TP53_mutation,TCGA_UCEC/TP53_mutation,505,0.5865179766381093,0.5525335269535767,0.5289145483737997,0.5521923620933522,-0.02829078543660135,-0.01576085472108668,-0.03136478942718446,-0.029420084865629414
TCGA_UCEC/TP53_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,505,0.48870334483941946,0.5237615817840489,0.5085182333305396,0.5504950495049505,0.09188467671935246,0.09162099557924053,0.10792867945083773,0.10947666195190953
TCGA_UCEC/TP53_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_BLCA/TP53_mutation,505,0.3763095742748138,0.4330413916308363,0.3858251245511126,0.4302687411598302,-0.02050909384525318,0.0009008054260279952,-0.014764429328589235,-0.010749646393210799
TCGA_UCEC/TP53_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,505,0.44742273764105045,0.4952638325359818,0.4828423902764056,0.5340876944837342,0.05060406952098345,0.06312324633117344,0.08225283639670372,0.09306930693069315
TCGA_UCEC/TP53_mutation,TCGA_BLCA/ARID1A_mutation,TCGA_UCEC/TP53_mutation,505,0.3999506701790509,0.4323386624679545,0.40227630870062125,0.4444130127298444,0.003132002058983896,0.000198076263146163,0.0016867548209194005,0.0033946251768033897
TCGA_UCEC/TP53_mutation,TCGA_BLCA/TP53_mutation,TCGA_BLCA/ARID1A_mutation,505,0.4873937705646056,0.5175972466137791,0.5054187316197191,0.5462517680339463,0.09057510244453859,0.08545666040897082,0.10482917774001721,0.10523338048090525
TCGA_UCEC/TP53_mutation,TCGA_BLCA/TP53_mutation,TCGA_BLCA/TP53_mutation,505,0.372587759139264,0.43072629645329946,0.3809684766973865,0.42347949080622355,-0.02423090898080299,-0.0014142897515088682,-0.019621077182315372,-0.017538896746817467
TCGA_UCEC/TP53_mutation,TCGA_BLCA/TP53_mutation,TCGA_UCEC/ARID1A_mutation,505,0.44593338077070593,0.4924895032196855,0.48124272458257916,0.5346534653465347,0.049114712650638936,0.06034891701487716,0.08065317070287731,0.09363507779349367
TCGA_UCEC/TP53_mutation,TCGA_BLCA/TP53_mutation,TCGA_UCEC/TP53_mutation,505,0.3974520075092351,0.4291782736833606,0.39709406295994937,0.43592644978783596,0.0006333393891680972,-0.002962312521447741,-0.0034954909197524864,-0.005091937765205057
TCGA_UCEC/TP53_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/ARID1A_mutation,505,0.48776973697490866,0.5218539938230485,0.5065779216191338,0.547949080622348,0.09095106885484167,0.0897134076182402,0.10598836773943199,0.10693069306930703
TCGA_UCEC/TP53_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_BLCA/TP53_mutation,505,0.37609005026342884,0.4311388501988332,0.38515155179012905,0.4265912305516267,-0.020728617856638154,-0.0010017360059751401,-0.0154380020895728,-0.014427157001414337
TCGA_UCEC/TP53_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/ARID1A_mutation,505,0.44691808474131495,0.4952625709037325,0.482975927881213,0.5343705799151344,0.05009941662124795,0.06312198469892416,0.08238637400151116,0.09335219236209336
TCGA_UCEC/TP53_mutation,TCGA_UCEC/ARID1A_mutation,TCGA_UCEC/TP53_mutation,505,0.39906185025939156,0.43361417267203617,0.40323497360593724,0.4452616690240453,0.002243182139324562,0.0014735864672278387,0.0026454197262353873,0.004243281471004279
TCGA_UCEC/TP53_mutation,TCGA_UCEC/TP53_mutation,TCGA_BLCA/ARID1A_mutation,505,0.4868563152263873,0.515690920285028,0.5021504368721633,0.5434229137199434,0.09003764710632028,0.08355033408021972,0.10156088299246147,0.10240452616690243
TCGA_UCEC/TP53_mutation,TCGA_UCEC/TP53_mutation,TCGA_BLCA/TP53_mutation,505,0.373112598154989,0.431156513050324,0.3820429251882352,0.4226308345120227,-0.023706069965078014,-0.000984073154484344,-0.01854662869146667,-0.0183875530410183
TCGA_UCEC/TP53_mutation,TCGA_UCEC/TP53_mutation,TCGA_UCEC/ARID1A_mutation,505,0.4452401138496942,0.49333732009124126,0.4821322014257476,0.5357850070721358,0.0484214457296272,0.06119673388643293,0.08154264754604573,0.09476661951909482
TCGA_UCEC/TP53_mutation,TCGA_UCEC/TP53_mutation,TCGA_UCEC/TP53_mutation,505,0.39681992975231634,0.43214058620480833,0.40058955387970185,0.441018387553041,1.2616322493386178e-06,0.0,0.0,0.0


==> anc/data/published_results_308.json <==
{
  "scope": {
    "tasks": 308,
    "datasets": 52,
    "semantic_groups": 112,
    "task_bag_records": 160989,
    "metric_aggregation": "MI-Zero:250-condition metric mean; MI-Hyper:7-condition metric mean; equal task weighting",
    "exposure": {
      "fit_train_eligible_overlap": 100573,
      "no_known_training_or_selection_direct_overlap": 55543,
      "source_dev_selection_overlap": 4873
    }
  },
  "source_sha256": {
    "current308.json": "1ae08de4b4cf6471bd4e0c4a2e9c3c3942fac8a1fe02a6031658a5cf18cc7ae8",
    "description308.json": "38cccaad9c02590dcd6c26147f87ba6fdebc7a7b2eafcb22a946082feb45445b"
  },
  "tasks": [
    {
      "task_id": "REG_dataset/bladder_grade",
      "fold": 1,
      "n": 348,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.901060580768562,
        "balanced_accuracy": 0.6286871152842983,
        "macro_f1": 0.5186541136510779,
        "accuracy": 0.5455747126436782
      },
      "MI-Hyper": {
        "auroc": 0.9038539881262886,
        "balanced_accuracy": 0.5068783068783068,
        "macro_f1": 0.3942904018779424,
        "accuracy": 0.6174055829228243
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.889508433315945,
          "balanced_accuracy": 0.6426322378716744,
          "macro_f1": 0.5411846420700931
        },
        "5": {
          "auroc": 0.9069753086419753,
          "balanced_accuracy": 0.638376630151278,
          "macro_f1": 0.5341297537651384
        },
        "10": {
          "auroc": 0.910206746652756,
          "balanced_accuracy": 0.6373364632237872,
          "macro_f1": 0.5326230070057141
        },
        "50": {
          "auroc": 0.9031382368283777,
          "balanced_accuracy": 0.6213813249869589,
          "macro_f1": 0.5072156910207208
        },
        "100": {
          "auroc": 0.8954741784037559,
          "balanced_accuracy": 0.6037089201877934,
          "macro_f1": 0.4781174743937234
        }
      }
    },
    {
      "task_id": "REG_dataset/bladder_invasion_depth",
      "fold": 1,
      "n": 867,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.7741294811984296,
        "balanced_accuracy": 0.42381584921747234,
        "macro_f1": 0.38154136468231625,
        "accuracy": 0.6038016147635525
      },
      "MI-Hyper": {
        "auroc": 0.7476528486238369,
        "balanced_accuracy": 0.5168101481110463,
        "macro_f1": 0.47331526830487713,
        "accuracy": 0.5318833415719229
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7539702936795581,
          "balanced_accuracy": 0.43409386813513146,
          "macro_f1": 0.3962698989004684
        },
        "5": {
          "auroc": 0.7935487036080916,
          "balanced_accuracy": 0.4483435454339923,
          "macro_f1": 0.40948129053366134
        },
        "10": {
          "auroc": 0.798270411293454,
          "balanced_accuracy": 0.441786365896271,
          "macro_f1": 0.40318814994239965
        },
        "50": {
          "auroc": 0.7722257745661102,
          "balanced_accuracy": 0.41084323010518375,
          "macro_f1": 0.36660091820272633
        },
        "100": {
          "auroc": 0.7526322228449343,
          "balanced_accuracy": 0.3840122365167833,
          "macro_f1": 0.3321665658323256
        }
      }
    },
    {
      "task_id": "REG_dataset/bladder_invasiveness",
      "fold": 1,
      "n": 808,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.9196821870414538,
        "balanced_accuracy": 0.6764644182294818,
        "macro_f1": 0.6223606083406849,
        "accuracy": 0.6702326732673267
      },
      "MI-Hyper": {
        "auroc": 0.834457124861222,
        "balanced_accuracy": 0.4264817935643707,
        "macro_f1": 0.3705955150174875,
        "accuracy": 0.5655940594059407
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.8775922809062986,
          "balanced_accuracy": 0.6498186126235129,
          "macro_f1": 0.5919863621459475
        },
        "5": {
          "auroc": 0.9146929138165737,
          "balanced_accuracy": 0.6620334744908247,
          "macro_f1": 0.6155775423166243
        },
        "10": {
          "auroc": 0.9261770578123019,
          "balanced_accuracy": 0.6715492538818311,
          "macro_f1": 0.6221355497313948
        },
        "50": {
          "auroc": 0.9411657277736293,
          "balanced_accuracy": 0.6884048699334544,
          "macro_f1": 0.6382558447088231
        },
        "100": {
          "auroc": 0.9387829548984654,
          "balanced_accuracy": 0.7105158802177859,
          "macro_f1": 0.6438477428006348
        }
      }
    },
    {
      "task_id": "REG_dataset/bladder_tumor_presence",
      "fold": 1,
      "n": 867,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.6374630391005202,
        "balanced_accuracy": 0.5727298623930189,
        "macro_f1": 0.3076195359712862,
        "accuracy": 0.34833679354094577
      },
      "MI-Hyper": {
        "auroc": 0.28240896123510656,
        "balanced_accuracy": 0.31095222113010335,
        "macro_f1": 0.20341833355212946,
        "accuracy": 0.24699291481298402
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5365628670917939,
          "balanced_accuracy": 0.5144781003524082,
          "macro_f1": 0.30646580807855867
        },
        "5": {
          "auroc": 0.6084355596576607,
          "balanced_accuracy": 0.55360316328243,
          "macro_f1": 0.302010080519934
        },
        "10": {
          "auroc": 0.6398228519885887,
          "balanced_accuracy": 0.5706620238295016,
          "macro_f1": 0.30406710667661646
        },
        "50": {
          "auroc": 0.6956180776976002,
          "balanced_accuracy": 0.6112674106393691,
          "macro_f1": 0.3132305232765134
        },
        "100": {
          "auroc": 0.7068758390669575,
          "balanced_accuracy": 0.6136386138613861,
          "macro_f1": 0.31232416130480856
        }
      }
    },
    {
      "task_id": "REG_dataset/bladder_tumor_type",
      "fold": 1,
      "n": 867,
      "n_classes": 5,
      "MI-Zero": {
        "auroc": 0.7701425463164535,
        "balanced_accuracy": 0.5354667858500659,
        "macro_f1": 0.42538131693804077,
        "accuracy": 0.47121568627450977
      },
      "MI-Hyper": {
        "auroc": 0.7918043083281661,
        "balanced_accuracy": 0.30880616354152934,
        "macro_f1": 0.2728334719451646,
        "accuracy": 0.47470753007085187
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7848555277518744,
          "balanced_accuracy": 0.527799577446175,
          "macro_f1": 0.4528447881432105
        },
        "5": {
          "auroc": 0.7816259211014638,
          "balanced_accuracy": 0.5512125660029493,
          "macro_f1": 0.45410512559561217
        },
        "10": {
          "auroc": 0.7774401560536915,
          "balanced_accuracy": 0.5559785062009152,
          "macro_f1": 0.44726534484517094
        },
        "50": {
          "auroc": 0.7602977375379997,
          "balanced_accuracy": 0.5369267095153603,
          "macro_f1": 0.4039146513710967
        },
        "100": {
          "auroc": 0.7464933891372383,
          "balanced_accuracy": 0.5054165700849296,
          "macro_f1": 0.3687766747351134
        }
      }
    },
    {
      "task_id": "REG_dataset/breast_dcis_presence",
      "fold": 2,
      "n": 1228,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.24712003070539654,
        "balanced_accuracy": 0.38719643178179763,
        "macro_f1": 0.2740587025234121,
        "accuracy": 0.30869055374592835
      },
      "MI-Hyper": {
        "auroc": 0.3296529254717408,
        "balanced_accuracy": 0.39699994578043357,
        "macro_f1": 0.39286416143391745,
        "accuracy": 0.42519776640297813
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.3039759350734961,
          "balanced_accuracy": 0.38730257657086925,
          "macro_f1": 0.3215135000125657
        },
        "5": {
          "auroc": 0.25020456471675984,
          "balanced_accuracy": 0.3721566260590651,
          "macro_f1": 0.27546509033136535
        },
        "10": {
          "auroc": 0.23967896309359724,
          "balanced_accuracy": 0.3764475625451235,
          "macro_f1": 0.2649804063920913
        },
        "50": {
          "auroc": 0.22256127524420208,
          "balanced_accuracy": 0.3954173051734028,
          "macro_f1": 0.25624204014035173
        },
        "100": {
          "auroc": 0.2191794153989276,
          "balanced_accuracy": 0.4046580885605276,
          "macro_f1": 0.2520924757406864
        }
      }
    },
    {
      "task_id": "REG_dataset/breast_histologic_grade",
      "fold": 4,
      "n": 915,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.6761574567342961,
        "balanced_accuracy": 0.4883977553441744,
        "macro_f1": 0.39904430703407984,
        "accuracy": 0.43472786885245907
      },
      "MI-Hyper": {
        "auroc": 0.6434749212915811,
        "balanced_accuracy": 0.435819876024499,
        "macro_f1": 0.23011619891945317,
        "accuracy": 0.25136612021857924
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6661113670048929,
          "balanced_accuracy": 0.49220146736061854,
          "macro_f1": 0.4079930868429751
        },
        "5": {
          "auroc": 0.6827721304942151,
          "balanced_accuracy": 0.4968530771713796,
          "macro_f1": 0.40185579753218437
        },
        "10": {
          "auroc": 0.685848630392734,
          "balanced_accuracy": 0.5023115496351571,
          "macro_f1": 0.4011562379380312
        },
        "50": {
          "auroc": 0.6798864652666958,
          "balanced_accuracy": 0.49025054923463407,
          "macro_f1": 0.39576173476270377
        },
        "100": {
          "auroc": 0.666168690512942,
          "balanced_accuracy": 0.4603721333190829,
          "macro_f1": 0.38845467809450474
        }
      }
    },
    {
      "task_id": "REG_dataset/breast_histologic_type",
      "fold": 2,
      "n": 1612,
      "n_classes": 9,
      "MI-Zero": {
        "auroc": 0.9441828154244131,
        "balanced_accuracy": 0.4551889839691417,
        "macro_f1": 0.48169785040569957,
        "accuracy": 0.7298461538461538
      },
      "MI-Hyper": {
        "auroc": 0.6126450222302157,
        "balanced_accuracy": 0.21299912440493943,
        "macro_f1": 0.06670798581231382,
        "accuracy": 0.08020205600850762
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.9379544974254184,
          "balanced_accuracy": 0.42625089994178306,
          "macro_f1": 0.4483155585863375
        },
        "5": {
          "auroc": 0.950044638489414,
          "balanced_accuracy": 0.48115061927538727,
          "macro_f1": 0.5086207799456591
        },
        "10": {
          "auroc": 0.9520154561168739,
          "balanced_accuracy": 0.48672560464703984,
          "macro_f1": 0.516231801023363
        },
        "50": {
          "auroc": 0.947195173717611,
          "balanced_accuracy": 0.45650541606352774,
          "macro_f1": 0.4854419621487977
        },
        "100": {
          "auroc": 0.9337043113727482,
          "balanced_accuracy": 0.4253123799179707,
          "macro_f1": 0.44987915032434067
        }
      }
    },
    {
      "task_id": "REG_dataset/breast_mitotic_score",
      "fold": 4,
      "n": 915,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.56179594189607,
        "balanced_accuracy": 0.3277332867051349,
        "macro_f1": 0.07705887136245979,
        "accuracy": 0.077175956284153
      },
      "MI-Hyper": {
        "auroc": 0.612151577491397,
        "balanced_accuracy": 0.36713877717549687,
        "macro_f1": 0.07607756940842977,
        "accuracy": 0.09398907103825137
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5829515428832621,
          "balanced_accuracy": 0.3546968962594164,
          "macro_f1": 0.06917325852539634
        },
        "5": {
          "auroc": 0.579048174836104,
          "balanced_accuracy": 0.3348923307861657,
          "macro_f1": 0.058566138564650455
        },
        "10": {
          "auroc": 0.5717853806043609,
          "balanced_accuracy": 0.31306938296373327,
          "macro_f1": 0.05840831631578638
        },
        "50": {
          "auroc": 0.548275627770539,
          "balanced_accuracy": 0.30901099137071564,
          "macro_f1": 0.08345964453004089
        },
        "100": {
          "auroc": 0.5269189833860839,
          "balanced_accuracy": 0.32699683214564357,
          "macro_f1": 0.11568699887642486
        }
      }
    },
    {
      "task_id": "REG_dataset/breast_nuclear_grade",
      "fold": 4,
      "n": 915,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.7193073316754641,
        "balanced_accuracy": 0.4537490821632865,
        "macro_f1": 0.4170479323836689,
        "accuracy": 0.5939497267759563
      },
      "MI-Hyper": {
        "auroc": 0.8020134525639935,
        "balanced_accuracy": 0.3510636017277426,
        "macro_f1": 0.16989807171899424,
        "accuracy": 0.26963309914129585
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7089733240493077,
          "balanced_accuracy": 0.4419024478121982,
          "macro_f1": 0.3989555135204457
        },
        "5": {
          "auroc": 0.7338650005893819,
          "balanced_accuracy": 0.4524168783894213,
          "macro_f1": 0.40644759344359904
        },
        "10": {
          "auroc": 0.7358553501168434,
          "balanced_accuracy": 0.45402260604709904,
          "macro_f1": 0.41153700424076467
        },
        "50": {
          "auroc": 0.7202109075554559,
          "balanced_accuracy": 0.4619721658866354,
          "macro_f1": 0.43368772962704577
        },
        "100": {
          "auroc": 0.6976320760663315,
          "balanced_accuracy": 0.4584313126810787,
          "macro_f1": 0.4346118210864892
        }
      }
    },
    {
      "task_id": "REG_dataset/breast_procedure_type",
      "fold": 2,
      "n": 1916,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5974135178422029,
        "balanced_accuracy": 0.33311696701645666,
        "macro_f1": 0.28941901864399494,
        "accuracy": 0.4080313152400835
      },
      "MI-Hyper": {
        "auroc": 0.5432259735934225,
        "balanced_accuracy": 0.2654926391376786,
        "macro_f1": 0.14399352511282446,
        "accuracy": 0.1948255293766776
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5899311467602942,
          "balanced_accuracy": 0.3232223913999509,
          "macro_f1": 0.29000871651784993
        },
        "5": {
          "auroc": 0.6032657723150231,
          "balanced_accuracy": 0.33082206780648393,
          "macro_f1": 0.2940155706595421
        },
        "10": {
          "auroc": 0.6041438182991424,
          "balanced_accuracy": 0.33783037381940395,
          "macro_f1": 0.2956246833535856
        },
        "50": {
          "auroc": 0.598621169061431,
          "balanced_accuracy": 0.3445720494024635,
          "macro_f1": 0.2919477693263302
        },
        "100": {
          "auroc": 0.5911056827751232,
          "balanced_accuracy": 0.329137952653981,
          "macro_f1": 0.2754983533626669
        }
      }
    },
    {
      "task_id": "REG_dataset/breast_tubule_formation",
      "fold": 4,
      "n": 915,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.6995144722994217,
        "balanced_accuracy": 0.4673279070519035,
        "macro_f1": 0.3568579845523124,
        "accuracy": 0.5799562841530054
      },
      "MI-Hyper": {
        "auroc": 0.6099852520298048,
        "balanced_accuracy": 0.41919536090565757,
        "macro_f1": 0.20891660197225864,
        "accuracy": 0.3478532396565183
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6660090558262688,
          "balanced_accuracy": 0.42432843707581924,
          "macro_f1": 0.3407645115666938
        },
        "5": {
          "auroc": 0.697935995702491,
          "balanced_accuracy": 0.4758518356925861,
          "macro_f1": 0.3685475907754325
        },
        "10": {
          "auroc": 0.7030719895372335,
          "balanced_accuracy": 0.4550231400685153,
          "macro_f1": 0.3655278142383427
        },
        "50": {
          "auroc": 0.7078480748180768,
          "balanced_accuracy": 0.4664676976278198,
          "macro_f1": 0.36138727653334185
        },
        "100": {
          "auroc": 0.7227072456130381,
          "balanced_accuracy": 0.5149684247947773,
          "macro_f1": 0.348062729647751
        }
      }
    },
    {
      "task_id": "REG_dataset/cervix_cin_grade",
      "fold": 0,
      "n": 496,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.6765316513026461,
        "balanced_accuracy": 0.4421475691783738,
        "macro_f1": 0.4467546405277285,
        "accuracy": 0.5245322580645161
      },
      "MI-Hyper": {
        "auroc": 0.6928510912251933,
        "balanced_accuracy": 0.3369251353159399,
        "macro_f1": 0.23951112786142653,
        "accuracy": 0.5288018433179723
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6319362000696138,
          "balanced_accuracy": 0.4329686675180928,
          "macro_f1": 0.43594934748325903
        },
        "5": {
          "auroc": 0.6828804689731944,
          "balanced_accuracy": 0.45030285227756495,
          "macro_f1": 0.45934886291739313
        },
        "10": {
          "auroc": 0.6939673591171315,
          "balanced_accuracy": 0.4515163048105577,
          "macro_f1": 0.4596008231040004
        },
        "50": {
          "auroc": 0.6953456556293419,
          "balanced_accuracy": 0.4460632609621116,
          "macro_f1": 0.44942686343894955
        },
        "100": {
          "auroc": 0.6785285727239496,
          "balanced_accuracy": 0.4298867603235419,
          "macro_f1": 0.4294473056950405
        }
      }
    },
    {
      "task_id": "REG_dataset/cervix_invasive_vs_preinvasive",
      "fold": 3,
      "n": 578,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.9638786024682775,
        "balanced_accuracy": 0.6596424126542674,
        "macro_f1": 0.3525407567452737,
        "accuracy": 0.38411764705882356
      },
      "MI-Hyper": {
        "auroc": 0.9272478955079337,
        "balanced_accuracy": 0.8650567405825532,
        "macro_f1": 0.6567745353775553,
        "accuracy": 0.768413247652002
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.9183855379801842,
          "balanced_accuracy": 0.615898487745524,
          "macro_f1": 0.2926199512745665
        },
        "5": {
          "auroc": 0.965142881974622,
          "balanced_accuracy": 0.6120076481835564,
          "macro_f1": 0.28425870637466777
        },
        "10": {
          "auroc": 0.9714641056839909,
          "balanced_accuracy": 0.6304780114722753,
          "macro_f1": 0.31138603734301146
        },
        "50": {
          "auroc": 0.9815833478185294,
          "balanced_accuracy": 0.6973040152963671,
          "macro_f1": 0.40631758834473364
        },
        "100": {
          "auroc": 0.9828171388840604,
          "balanced_accuracy": 0.7425239005736138,
          "macro_f1": 0.4681215003893891
        }
      }
    },
    {
      "task_id": "REG_dataset/cervix_procedure_type",
      "fold": 2,
      "n": 613,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.43415048892078584,
        "balanced_accuracy": 0.461645973505577,
        "macro_f1": 0.418522018580481,
        "accuracy": 0.5370179445350735
      },
      "MI-Hyper": {
        "auroc": 0.4746782179275226,
        "balanced_accuracy": 0.48448653705673533,
        "macro_f1": 0.38330528221452115,
        "accuracy": 0.42810533675134
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4358726563200861,
          "balanced_accuracy": 0.4611761011931461,
          "macro_f1": 0.4228092067326814
        },
        "5": {
          "auroc": 0.42777488711461975,
          "balanced_accuracy": 0.46387877156783586,
          "macro_f1": 0.4136187111843342
        },
        "10": {
          "auroc": 0.43203081546604466,
          "balanced_accuracy": 0.46005771358512004,
          "macro_f1": 0.40912287829624383
        },
        "50": {
          "auroc": 0.4325316976166981,
          "balanced_accuracy": 0.4582696390658174,
          "macro_f1": 0.4171216199891674
        },
        "100": {
          "auroc": 0.44254238808648066,
          "balanced_accuracy": 0.4648476421159654,
          "macro_f1": 0.42993767669997823
        }
      }
    },
    {
      "task_id": "REG_dataset/cervix_sil_grade",
      "fold": 0,
      "n": 496,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.7327750061139643,
        "balanced_accuracy": 0.5253384201516264,
        "macro_f1": 0.4025480084903035,
        "accuracy": 0.549725806451613
      },
      "MI-Hyper": {
        "auroc": 0.766898415027542,
        "balanced_accuracy": 0.5145896656534954,
        "macro_f1": 0.37625619444851044,
        "accuracy": 0.5400345622119815
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7043288497595174,
          "balanced_accuracy": 0.558285318333741,
          "macro_f1": 0.482339179261125
        },
        "5": {
          "auroc": 0.7398022336349556,
          "balanced_accuracy": 0.5293349637238118,
          "macro_f1": 0.410380784306054
        },
        "10": {
          "auroc": 0.7469056003912936,
          "balanced_accuracy": 0.5210207874786011,
          "macro_f1": 0.39122822762061477
        },
        "50": {
          "auroc": 0.7493762941224423,
          "balanced_accuracy": 0.5100425531914893,
          "macro_f1": 0.36650218589391664
        },
        "100": {
          "auroc": 0.7234620526616125,
          "balanced_accuracy": 0.5080084780304883,
          "macro_f1": 0.3622896653698067
        }
      }
    },
    {
      "task_id": "REG_dataset/colon_adenoma_dysplasia",
      "fold": 1,
      "n": 191,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.9221099952175993,
        "balanced_accuracy": 0.8393775705404113,
        "macro_f1": 0.8227340456085492,
        "accuracy": 0.8301361256544502
      },
      "MI-Hyper": {
        "auroc": 0.8624547379927581,
        "balanced_accuracy": 0.7905308464849354,
        "macro_f1": 0.769802997487235,
        "accuracy": 0.7786088257292446
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.8789389048302247,
          "balanced_accuracy": 0.7871150167384028,
          "macro_f1": 0.7548355594486453
        },
        "5": {
          "auroc": 0.908651362984218,
          "balanced_accuracy": 0.826058106169297,
          "macro_f1": 0.802950144493289
        },
        "10": {
          "auroc": 0.9198535389765662,
          "balanced_accuracy": 0.8410318029650885,
          "macro_f1": 0.8202618231059847
        },
        "50": {
          "auroc": 0.9467384026781445,
          "balanced_accuracy": 0.8614490674318508,
          "macro_f1": 0.8541224060960398
        },
        "100": {
          "auroc": 0.9563677666188427,
          "balanced_accuracy": 0.8812338593974175,
          "macro_f1": 0.8815002948987868
        }
      }
    },
    {
      "task_id": "REG_dataset/colon_differentiation",
      "fold": 2,
      "n": 498,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.7381077261834106,
        "balanced_accuracy": 0.6477322418555123,
        "macro_f1": 0.4858459696115169,
        "accuracy": 0.4347389558232932
      },
      "MI-Hyper": {
        "auroc": 0.6419148983834337,
        "balanced_accuracy": 0.37290591708381465,
        "macro_f1": 0.09982614814101393,
        "accuracy": 0.09523809523809523
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7343993329049564,
          "balanced_accuracy": 0.6246904528967422,
          "macro_f1": 0.485899963932105
        },
        "5": {
          "auroc": 0.7373286626777689,
          "balanced_accuracy": 0.6355231772653156,
          "macro_f1": 0.48105500260614037
        },
        "10": {
          "auroc": 0.7349758191564507,
          "balanced_accuracy": 0.6528116668330505,
          "macro_f1": 0.48872786112682304
        },
        "50": {
          "auroc": 0.7426754291020796,
          "balanced_accuracy": 0.6709032844164919,
          "macro_f1": 0.496972714427074
        },
        "100": {
          "auroc": 0.7411593870757974,
          "balanced_accuracy": 0.6547326278659612,
          "macro_f1": 0.47657430596544187
        }
      }
    },
    {
      "task_id": "REG_dataset/colon_histologic_type",
      "fold": 0,
      "n": 915,
      "n_classes": 10,
      "MI-Zero": {
        "auroc": 0.9294552002807763,
        "balanced_accuracy": 0.561035697723853,
        "macro_f1": 0.44938982436479463,
        "accuracy": 0.6945398907103826
      },
      "MI-Hyper": {
        "auroc": 0.7855785503802765,
        "balanced_accuracy": 0.2920876341951006,
        "macro_f1": 0.11995811756825396,
        "accuracy": 0.20234192037470725
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.9153757524907333,
          "balanced_accuracy": 0.5240713422529029,
          "macro_f1": 0.4301078348985575
        },
        "5": {
          "auroc": 0.9294309832135936,
          "balanced_accuracy": 0.5628239626081853,
          "macro_f1": 0.46116411058178364
        },
        "10": {
          "auroc": 0.9331856521121399,
          "balanced_accuracy": 0.5785949122498345,
          "macro_f1": 0.46853249683433984
        },
        "50": {
          "auroc": 0.9362871295719323,
          "balanced_accuracy": 0.5816778765015902,
          "macro_f1": 0.456225890805513
        },
        "100": {
          "auroc": 0.9329964840154829,
          "balanced_accuracy": 0.558010395006752,
          "macro_f1": 0.4309187887037791
        }
      }
    },
    {
      "task_id": "REG_dataset/colon_malignant_vs_benign",
      "fold": 3,
      "n": 917,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.8017954172758512,
        "balanced_accuracy": 0.451578199507768,
        "macro_f1": 0.40398949934854644,
        "accuracy": 0.4828571428571428
      },
      "MI-Hyper": {
        "auroc": 0.8928604910541018,
        "balanced_accuracy": 0.7236267680430117,
        "macro_f1": 0.700867160498179,
        "accuracy": 0.7823648543386821
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7814202863133661,
          "balanced_accuracy": 0.46232103714813105,
          "macro_f1": 0.41428667697858307
        },
        "5": {
          "auroc": 0.8124605807962293,
          "balanced_accuracy": 0.4777088300517869,
          "macro_f1": 0.4209433140218174
        },
        "10": {
          "auroc": 0.811479389398035,
          "balanced_accuracy": 0.46923508562785216,
          "macro_f1": 0.4149959050166897
        },
        "50": {
          "auroc": 0.8036766239441404,
          "balanced_accuracy": 0.4299494148336154,
          "macro_f1": 0.387756587234717
        },
        "100": {
          "auroc": 0.7999402059274858,
          "balanced_accuracy": 0.41867662987745474,
          "macro_f1": 0.3819650134909249
        }
      }
    },
    {
      "task_id": "REG_dataset/lung_histologic_type",
      "fold": 3,
      "n": 753,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.9128924468190833,
        "balanced_accuracy": 0.7418733878424348,
        "macro_f1": 0.7514446041022778,
        "accuracy": 0.7976520584329349
      },
      "MI-Hyper": {
        "auroc": 0.9375285599179635,
        "balanced_accuracy": 0.7472282254396692,
        "macro_f1": 0.760926185131315,
        "accuracy": 0.8004173781066212
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.8993567288436611,
          "balanced_accuracy": 0.7348086528971676,
          "macro_f1": 0.7435103817907883
        },
        "5": {
          "auroc": 0.9094306458420033,
          "balanced_accuracy": 0.7453112657999977,
          "macro_f1": 0.7511487443166829
        },
        "10": {
          "auroc": 0.9130513917464654,
          "balanced_accuracy": 0.7514937122351647,
          "macro_f1": 0.7582205267055951
        },
        "50": {
          "auroc": 0.9205213372737808,
          "balanced_accuracy": 0.7440123830675012,
          "macro_f1": 0.755929797939102
        },
        "100": {
          "auroc": 0.9221021303895063,
          "balanced_accuracy": 0.7337409252123428,
          "macro_f1": 0.7484135697592202
        }
      }
    },
    {
      "task_id": "REG_dataset/lung_malignant_vs_benign",
      "fold": 2,
      "n": 888,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.6941955693038371,
        "balanced_accuracy": 0.6557796525434321,
        "macro_f1": 0.5321267137790614,
        "accuracy": 0.6121486486486486
      },
      "MI-Hyper": {
        "auroc": 0.9443328512507365,
        "balanced_accuracy": 0.8667175531629975,
        "macro_f1": 0.7871473657888685,
        "accuracy": 0.8711389961389961
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6892901408157315,
          "balanced_accuracy": 0.6331877265341832,
          "macro_f1": 0.5306655399326783
        },
        "5": {
          "auroc": 0.702661073615798,
          "balanced_accuracy": 0.6590369953755781,
          "macro_f1": 0.5385398878317558
        },
        "10": {
          "auroc": 0.7046999854184893,
          "balanced_accuracy": 0.6604936882889639,
          "macro_f1": 0.5375057536717002
        },
        "50": {
          "auroc": 0.6943219076782069,
          "balanced_accuracy": 0.6676784151981002,
          "macro_f1": 0.5320662321506311
        },
        "100": {
          "auroc": 0.6800047389909595,
          "balanced_accuracy": 0.6585014373203351,
          "macro_f1": 0.5218561553085419
        }
      }
    },
    {
      "task_id": "REG_dataset/lung_small_cell_vs_nsclc",
      "fold": 3,
      "n": 754,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.7087399175703826,
        "balanced_accuracy": 0.5491065595022038,
        "macro_f1": 0.519081511542316,
        "accuracy": 0.7529761273209549
      },
      "MI-Hyper": {
        "auroc": 0.8426902145801057,
        "balanced_accuracy": 0.7193599762954184,
        "macro_f1": 0.6853177760875749,
        "accuracy": 0.7230011367942403
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6823825914369753,
          "balanced_accuracy": 0.562698988851439,
          "macro_f1": 0.5520611540221306
        },
        "5": {
          "auroc": 0.7133263747954905,
          "balanced_accuracy": 0.5650194451646358,
          "macro_f1": 0.5470340840727514
        },
        "10": {
          "auroc": 0.7134765719292285,
          "balanced_accuracy": 0.5572750842623801,
          "macro_f1": 0.5316909993391558
        },
        "50": {
          "auroc": 0.7161116375957729,
          "balanced_accuracy": 0.5332771584132745,
          "macro_f1": 0.48792888823527264
        },
        "100": {
          "auroc": 0.7184024120944454,
          "balanced_accuracy": 0.5272621208192896,
          "macro_f1": 0.4766924320422695
        }
      }
    },
    {
      "task_id": "REG_dataset/multi_organ_malignancy_detection",
      "fold": 1,
      "n": 7403,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.6217227707147736,
        "balanced_accuracy": 0.33991039526658756,
        "macro_f1": 0.2915134600150538,
        "accuracy": 0.35543806564906116
      },
      "MI-Hyper": {
        "auroc": 0.6526143348241997,
        "balanced_accuracy": 0.43124424909050835,
        "macro_f1": 0.44945867259220795,
        "accuracy": 0.6825418266725845
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6199026799380143,
          "balanced_accuracy": 0.3707160178071732,
          "macro_f1": 0.3068346166101145
        },
        "5": {
          "auroc": 0.6302609052016468,
          "balanced_accuracy": 0.3614563505393364,
          "macro_f1": 0.30237102406970495
        },
        "10": {
          "auroc": 0.631906988001607,
          "balanced_accuracy": 0.34991521398869385,
          "macro_f1": 0.29708604124766114
        },
        "50": {
          "auroc": 0.6196987539294172,
          "balanced_accuracy": 0.3175405279142379,
          "macro_f1": 0.2812406010391682
        },
        "100": {
          "auroc": 0.6068445265031823,
          "balanced_accuracy": 0.29992386608349636,
          "macro_f1": 0.2700350171086203
        }
      }
    },
    {
      "task_id": "REG_dataset/multi_organ_organ_classification",
      "fold": 0,
      "n": 8463,
      "n_classes": 7,
      "MI-Zero": {
        "auroc": 0.981231338618326,
        "balanced_accuracy": 0.7244457623518487,
        "macro_f1": 0.7160635992530722,
        "accuracy": 0.7755524045846627
      },
      "MI-Hyper": {
        "auroc": 0.6300595160281274,
        "balanced_accuracy": 0.26995250603951587,
        "macro_f1": 0.2245900959557107,
        "accuracy": 0.27671713846829055
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.9702715981826006,
          "balanced_accuracy": 0.670818808077953,
          "macro_f1": 0.6526126922590497
        },
        "5": {
          "auroc": 0.9810873826639156,
          "balanced_accuracy": 0.7063415544343559,
          "macro_f1": 0.6940623052418416
        },
        "10": {
          "auroc": 0.983055728262635,
          "balanced_accuracy": 0.7196005781343879,
          "macro_f1": 0.7103307399421643
        },
        "50": {
          "auroc": 0.9856589372763496,
          "balanced_accuracy": 0.7558160513181812,
          "macro_f1": 0.7531016900260231
        },
        "100": {
          "auroc": 0.9860830467061293,
          "balanced_accuracy": 0.7696518197943653,
          "macro_f1": 0.7702105687962824
        }
      }
    },
    {
      "task_id": "REG_dataset/multi_organ_procedure_classification",
      "fold": 2,
      "n": 8461,
      "n_classes": 9,
      "MI-Zero": {
        "auroc": 0.8792295584291691,
        "balanced_accuracy": 0.5034072460304334,
        "macro_f1": 0.41019503490102416,
        "accuracy": 0.4345387070086278
      },
      "MI-Hyper": {
        "auroc": 0.6780213318228331,
        "balanced_accuracy": 0.1838686477888291,
        "macro_f1": 0.10595584807567067,
        "accuracy": 0.13406047917334998
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.8623205897465818,
          "balanced_accuracy": 0.4736614383811246,
          "macro_f1": 0.37464732937256584
        },
        "5": {
          "auroc": 0.8772546228683589,
          "balanced_accuracy": 0.5045187437618609,
          "macro_f1": 0.4059107243861284
        },
        "10": {
          "auroc": 0.8812784774854451,
          "balanced_accuracy": 0.5126216915819041,
          "macro_f1": 0.41447169057775846
        },
        "50": {
          "auroc": 0.8868460900172802,
          "balanced_accuracy": 0.5161500064285665,
          "macro_f1": 0.42718880795172437
        },
        "100": {
          "auroc": 0.8884480120281792,
          "balanced_accuracy": 0.510084349998711,
          "macro_f1": 0.4287566222169436
        }
      }
    },
    {
      "task_id": "REG_dataset/prostate_gleason_score",
      "fold": 3,
      "n": 1350,
      "n_classes": 5,
      "MI-Zero": {
        "auroc": 0.6675290564661411,
        "balanced_accuracy": 0.28456381933727004,
        "macro_f1": 0.16727485135633877,
        "accuracy": 0.3191140740740741
      },
      "MI-Hyper": {
        "auroc": 0.5203119683158274,
        "balanced_accuracy": 0.2710244913161809,
        "macro_f1": 0.17208321022374506,
        "accuracy": 0.3166137566137566
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6353361318447516,
          "balanced_accuracy": 0.26639900473769484,
          "macro_f1": 0.1671176290598358
        },
        "5": {
          "auroc": 0.6678036071793398,
          "balanced_accuracy": 0.27712130483104613,
          "macro_f1": 0.16910447197613127
        },
        "10": {
          "auroc": 0.686814316857708,
          "balanced_accuracy": 0.28337602646848653,
          "macro_f1": 0.16708845173232942
        },
        "50": {
          "auroc": 0.6794434029277288,
          "balanced_accuracy": 0.29982696162762207,
          "macro_f1": 0.1666702619010749
        },
        "100": {
          "auroc": 0.6682478235211772,
          "balanced_accuracy": 0.29609579902150074,
          "macro_f1": 0.16639344211232243
        }
      }
    },
    {
      "task_id": "REG_dataset/prostate_grade_group",
      "fold": 3,
      "n": 1350,
      "n_classes": 5,
      "MI-Zero": {
        "auroc": 0.5440593274556492,
        "balanced_accuracy": 0.1696561681671132,
        "macro_f1": 0.12760584684966386,
        "accuracy": 0.22027259259259258
      },
      "MI-Hyper": {
        "auroc": 0.6830177356210917,
        "balanced_accuracy": 0.33745849909161424,
        "macro_f1": 0.2338998187169745,
        "accuracy": 0.35238095238095235
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5297682447022445,
          "balanced_accuracy": 0.18814747986422703,
          "macro_f1": 0.1635350619645897
        },
        "5": {
          "auroc": 0.528996043271884,
          "balanced_accuracy": 0.1742298805585404,
          "macro_f1": 0.13602110969602987
        },
        "10": {
          "auroc": 0.5370146725309857,
          "balanced_accuracy": 0.16321088161200892,
          "macro_f1": 0.12557840230796966
        },
        "50": {
          "auroc": 0.5595856151160578,
          "balanced_accuracy": 0.15764987809707007,
          "macro_f1": 0.11138383649166443
        },
        "100": {
          "auroc": 0.564932061657074,
          "balanced_accuracy": 0.1650427207037196,
          "macro_f1": 0.1015108237880656
        }
      }
    },
    {
      "task_id": "REG_dataset/prostate_primary_gleason",
      "fold": 3,
      "n": 1348,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.6798060160773416,
        "balanced_accuracy": 0.4261006086991798,
        "macro_f1": 0.2961691341430594,
        "accuracy": 0.5311988130563797
      },
      "MI-Hyper": {
        "auroc": 0.738131537829898,
        "balanced_accuracy": 0.577665716224532,
        "macro_f1": 0.3598981765078379,
        "accuracy": 0.4699025010597711
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.64043997472424,
          "balanced_accuracy": 0.4087274711232077,
          "macro_f1": 0.2674614795327137
        },
        "5": {
          "auroc": 0.6895008977391881,
          "balanced_accuracy": 0.4358319272953915,
          "macro_f1": 0.2881155609765709
        },
        "10": {
          "auroc": 0.6993161378647933,
          "balanced_accuracy": 0.44847962581872897,
          "macro_f1": 0.30000583567975236
        },
        "50": {
          "auroc": 0.6869865374589638,
          "balanced_accuracy": 0.42208084395468226,
          "macro_f1": 0.3070939292163958
        },
        "100": {
          "auroc": 0.6827865325995229,
          "balanced_accuracy": 0.4153831753038886,
          "macro_f1": 0.31816886530986443
        }
      }
    },
    {
      "task_id": "REG_dataset/prostate_secondary_gleason",
      "fold": 3,
      "n": 1348,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.619962148275563,
        "balanced_accuracy": 0.38701453964632754,
        "macro_f1": 0.26913324914810055,
        "accuracy": 0.4262462908011869
      },
      "MI-Hyper": {
        "auroc": 0.7317707703968342,
        "balanced_accuracy": 0.5574999828210573,
        "macro_f1": 0.40339188237314055,
        "accuracy": 0.5047689699025011
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5966089902893169,
          "balanced_accuracy": 0.36229607258828644,
          "macro_f1": 0.2571542400601685
        },
        "5": {
          "auroc": 0.6261213697517793,
          "balanced_accuracy": 0.3798780867696945,
          "macro_f1": 0.2563457359375473
        },
        "10": {
          "auroc": 0.6306587957110813,
          "balanced_accuracy": 0.3962379337014971,
          "macro_f1": 0.26656394039283876
        },
        "50": {
          "auroc": 0.6265764023783382,
          "balanced_accuracy": 0.3974647301035394,
          "macro_f1": 0.27926004584884817
        },
        "100": {
          "auroc": 0.6198451832472991,
          "balanced_accuracy": 0.3991958750686203,
          "macro_f1": 0.2863422835010999
        }
      }
    },
    {
      "task_id": "REG_dataset/prostate_tumor_presence",
      "fold": 0,
      "n": 1746,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5379347648154267,
        "balanced_accuracy": 0.5365893130688132,
        "macro_f1": 0.43343770663764564,
        "accuracy": 0.4643138602520046
      },
      "MI-Hyper": {
        "auroc": 0.9201914897382976,
        "balanced_accuracy": 0.5964633277694582,
        "macro_f1": 0.37733410037570464,
        "accuracy": 0.3847979054164621
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5036439810921215,
          "balanced_accuracy": 0.5055979109722765,
          "macro_f1": 0.4380689845183528
        },
        "5": {
          "auroc": 0.514649597888445,
          "balanced_accuracy": 0.519359812873577,
          "macro_f1": 0.43862587504402795
        },
        "10": {
          "auroc": 0.5272878589343105,
          "balanced_accuracy": 0.5317603550295857,
          "macro_f1": 0.44259857418576587
        },
        "50": {
          "auroc": 0.5614728884450184,
          "balanced_accuracy": 0.5586624816027393,
          "macro_f1": 0.4324649934028772
        },
        "100": {
          "auroc": 0.5826194977172379,
          "balanced_accuracy": 0.5675660048658877,
          "macro_f1": 0.4154301060372045
        }
      }
    },
    {
      "task_id": "REG_dataset/stomach_adenoma_dysplasia",
      "fold": 1,
      "n": 420,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.698919074580242,
        "balanced_accuracy": 0.5213908629441625,
        "macro_f1": 0.10867130468640619,
        "accuracy": 0.1108
      },
      "MI-Hyper": {
        "auroc": 0.8610475818597646,
        "balanced_accuracy": 0.6037959502426508,
        "macro_f1": 0.5678206009751435,
        "accuracy": 0.8969387755102041
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6387314525575947,
          "balanced_accuracy": 0.5095978133541585,
          "macro_f1": 0.08666531723173039
        },
        "5": {
          "auroc": 0.6941863529871144,
          "balanced_accuracy": 0.5071827411167513,
          "macro_f1": 0.07309844381863287
        },
        "10": {
          "auroc": 0.7180295782897307,
          "balanced_accuracy": 0.5073818820773135,
          "macro_f1": 0.07421337960756293
        },
        "50": {
          "auroc": 0.7377845568137447,
          "balanced_accuracy": 0.5312631784459196,
          "macro_f1": 0.12565528401219928
        },
        "100": {
          "auroc": 0.7058634322530262,
          "balanced_accuracy": 0.5515286997266693,
          "macro_f1": 0.18372409876190546
        }
      }
    },
    {
      "task_id": "REG_dataset/stomach_differentiation",
      "fold": 2,
      "n": 615,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.8107433638455434,
        "balanced_accuracy": 0.584298109234147,
        "macro_f1": 0.5450827707987187,
        "accuracy": 0.5725918699186993
      },
      "MI-Hyper": {
        "auroc": 0.5920843136018271,
        "balanced_accuracy": 0.36312199565876163,
        "macro_f1": 0.24456317540985867,
        "accuracy": 0.37398373983739835
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.8124339941709744,
          "balanced_accuracy": 0.560487348351971,
          "macro_f1": 0.5248844185867785
        },
        "5": {
          "auroc": 0.8240164593622741,
          "balanced_accuracy": 0.5771242589280119,
          "macro_f1": 0.5415222500023172
        },
        "10": {
          "auroc": 0.8228098801508671,
          "balanced_accuracy": 0.5843721408711218,
          "macro_f1": 0.5512737628098083
        },
        "50": {
          "auroc": 0.8047693641758137,
          "balanced_accuracy": 0.603083285986519,
          "macro_f1": 0.5656416163950275
        },
        "100": {
          "auroc": 0.7896871213677881,
          "balanced_accuracy": 0.5964235120331117,
          "macro_f1": 0.5420918061996616
        }
      }
    },
    {
      "task_id": "REG_dataset/stomach_histologic_type",
      "fold": 1,
      "n": 1452,
      "n_classes": 8,
      "MI-Zero": {
        "auroc": 0.9060499079789452,
        "balanced_accuracy": 0.6220304865674641,
        "macro_f1": 0.5619110385856555,
        "accuracy": 0.6361873278236915
      },
      "MI-Hyper": {
        "auroc": 0.7972999873929171,
        "balanced_accuracy": 0.37273292134326286,
        "macro_f1": 0.23957546253170217,
        "accuracy": 0.4950806768988587
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.8914644906684268,
          "balanced_accuracy": 0.6068589261349066,
          "macro_f1": 0.5219882505381063
        },
        "5": {
          "auroc": 0.9039243387697341,
          "balanced_accuracy": 0.6408163695120631,
          "macro_f1": 0.5756445315538271
        },
        "10": {
          "auroc": 0.9089361615517894,
          "balanced_accuracy": 0.6426317613894552,
          "macro_f1": 0.5841053119007821
        },
        "50": {
          "auroc": 0.9146289420683591,
          "balanced_accuracy": 0.6147333011542401,
          "macro_f1": 0.567290538507758
        },
        "100": {
          "auroc": 0.9112956068364173,
          "balanced_accuracy": 0.6051120746466554,
          "macro_f1": 0.5605265604278042
        }
      }
    },
    {
      "task_id": "REG_dataset/stomach_intestinal_metaplasia",
      "fold": 0,
      "n": 255,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.635608024691358,
        "balanced_accuracy": 0.5782611111111111,
        "macro_f1": 0.4864535053443448,
        "accuracy": 0.5548549019607844
      },
      "MI-Hyper": {
        "auroc": 0.7637301587301587,
        "balanced_accuracy": 0.5158068783068783,
        "macro_f1": 0.39291800924964687,
        "accuracy": 0.5428571428571429
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.61870987654321,
          "balanced_accuracy": 0.5793981481481482,
          "macro_f1": 0.49380533277094024
        },
        "5": {
          "auroc": 0.6437154320987655,
          "balanced_accuracy": 0.5769814814814815,
          "macro_f1": 0.48378573798662494
        },
        "10": {
          "auroc": 0.6522231481481481,
          "balanced_accuracy": 0.5777129629629629,
          "macro_f1": 0.48316379237760565
        },
        "50": {
          "auroc": 0.6388354938271604,
          "balanced_accuracy": 0.5786296296296296,
          "macro_f1": 0.48543821004042104
        },
        "100": {
          "auroc": 0.6245561728395062,
          "balanced_accuracy": 0.5785833333333333,
          "macro_f1": 0.48607445354613205
        }
      }
    },
    {
      "task_id": "REG_dataset/stomach_malignant_vs_benign",
      "fold": 4,
      "n": 1462,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.8257726857083898,
        "balanced_accuracy": 0.5865384611395297,
        "macro_f1": 0.5274545100194824,
        "accuracy": 0.5458194254445964
      },
      "MI-Hyper": {
        "auroc": 0.8899652101265964,
        "balanced_accuracy": 0.7205674777797166,
        "macro_f1": 0.6514651858484672,
        "accuracy": 0.6832128200117256
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7644944060910059,
          "balanced_accuracy": 0.5551202134436715,
          "macro_f1": 0.5032010993729175
        },
        "5": {
          "auroc": 0.8207278236701405,
          "balanced_accuracy": 0.5889843367648128,
          "macro_f1": 0.5307320897443234
        },
        "10": {
          "auroc": 0.8370972127059235,
          "balanced_accuracy": 0.594997783052664,
          "macro_f1": 0.5363048886763222
        },
        "50": {
          "auroc": 0.8571487520710355,
          "balanced_accuracy": 0.6001236306729265,
          "macro_f1": 0.5379097504327432
        },
        "100": {
          "auroc": 0.8493952340038436,
          "balanced_accuracy": 0.5934663417635734,
          "macro_f1": 0.529124721871106
        }
      }
    },
    {
      "task_id": "TCGA_ACC/molecular_subtype_cna",
      "fold": 4,
      "n": 52,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.6565983193277312,
        "balanced_accuracy": 0.6359159663865546,
        "macro_f1": 0.6318037172894017,
        "accuracy": 0.6794615384615385
      },
      "MI-Hyper": {
        "auroc": 0.3198079231692677,
        "balanced_accuracy": 0.45330132052821126,
        "macro_f1": 0.3890973076390665,
        "accuracy": 0.4065934065934066
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6580840336134454,
          "balanced_accuracy": 0.6018655462184874,
          "macro_f1": 0.5932695136245397
        },
        "5": {
          "auroc": 0.6724369747899159,
          "balanced_accuracy": 0.6269915966386554,
          "macro_f1": 0.6186575754124984
        },
        "10": {
          "auroc": 0.6763697478991597,
          "balanced_accuracy": 0.6343193277310925,
          "macro_f1": 0.6277731760896464
        },
        "50": {
          "auroc": 0.6441344537815127,
          "balanced_accuracy": 0.6563193277310924,
          "macro_f1": 0.6567817415191369
        },
        "100": {
          "auroc": 0.6319663865546219,
          "balanced_accuracy": 0.6600840336134454,
          "macro_f1": 0.6625365798011867
        }
      }
    },
    {
      "task_id": "TCGA_ACC/molecular_subtype_dnameth",
      "fold": 0,
      "n": 54,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5526380215699015,
        "balanced_accuracy": 0.4009111111111111,
        "macro_f1": 0.3226194173795561,
        "accuracy": 0.38822222222222225
      },
      "MI-Hyper": {
        "auroc": 0.620601305824474,
        "balanced_accuracy": 0.41785714285714287,
        "macro_f1": 0.36981371785275796,
        "accuracy": 0.42063492063492064
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4863427725541159,
          "balanced_accuracy": 0.33571296296296294,
          "macro_f1": 0.28657065881783095
        },
        "5": {
          "auroc": 0.5515665793932908,
          "balanced_accuracy": 0.40621296296296294,
          "macro_f1": 0.32343720950872723
        },
        "10": {
          "auroc": 0.5695527398743773,
          "balanced_accuracy": 0.42477777777777775,
          "macro_f1": 0.3398346409579945
        },
        "50": {
          "auroc": 0.577319406222528,
          "balanced_accuracy": 0.4231759259259259,
          "macro_f1": 0.3330371321824241
        },
        "100": {
          "auroc": 0.5784086098051957,
          "balanced_accuracy": 0.4146759259259259,
          "macro_f1": 0.3302174454308038
        }
      }
    },
    {
      "task_id": "TCGA_ACC/molecular_subtype_mrna",
      "fold": 2,
      "n": 52,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5184080355854849,
        "balanced_accuracy": 0.2848571428571428,
        "macro_f1": 0.26990759722619145,
        "accuracy": 0.27938461538461534
      },
      "MI-Hyper": {
        "auroc": 0.6883767202410109,
        "balanced_accuracy": 0.5178738161931439,
        "macro_f1": 0.46272367670339937,
        "accuracy": 0.5357142857142857
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5469678750957089,
          "balanced_accuracy": 0.33696545284780577,
          "macro_f1": 0.3240305958475013
        },
        "5": {
          "auroc": 0.5148122742022673,
          "balanced_accuracy": 0.2833426704014939,
          "macro_f1": 0.2694366215525867
        },
        "10": {
          "auroc": 0.516946220706732,
          "balanced_accuracy": 0.2692250233426704,
          "macro_f1": 0.2541171961774253
        },
        "50": {
          "auroc": 0.5097889077532541,
          "balanced_accuracy": 0.2615592903828198,
          "macro_f1": 0.24553673582398722
        },
        "100": {
          "auroc": 0.5035249001694622,
          "balanced_accuracy": 0.27319327731092435,
          "macro_f1": 0.2564168367294567
        }
      }
    },
    {
      "task_id": "TCGA_ACC/molecular_subtype_selected",
      "fold": 0,
      "n": 54,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.44896794232312803,
        "balanced_accuracy": 0.30971481481481483,
        "macro_f1": 0.20802028298683498,
        "accuracy": 0.28355555555555556
      },
      "MI-Hyper": {
        "auroc": 0.6057650708106505,
        "balanced_accuracy": 0.41633597883597884,
        "macro_f1": 0.362256056923717,
        "accuracy": 0.41798941798941797
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4915678040871969,
          "balanced_accuracy": 0.32989814814814816,
          "macro_f1": 0.24155008533636507
        },
        "5": {
          "auroc": 0.4427012877600683,
          "balanced_accuracy": 0.28329629629629627,
          "macro_f1": 0.1848533921966647
        },
        "10": {
          "auroc": 0.4406458229815643,
          "balanced_accuracy": 0.29686111111111113,
          "macro_f1": 0.19744399692706094
        },
        "50": {
          "auroc": 0.43518268005707805,
          "balanced_accuracy": 0.3157685185185185,
          "macro_f1": 0.20328113912337378
        },
        "100": {
          "auroc": 0.43474211672973284,
          "balanced_accuracy": 0.32275,
          "macro_f1": 0.21297280135071045
        }
      }
    },
    {
      "task_id": "TCGA_BLCA/ARID1A_mutation",
      "fold": 3,
      "n": 386,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5028528557256237,
        "balanced_accuracy": 0.5055443594104309,
        "macro_f1": 0.36676967238421965,
        "accuracy": 0.4765699481865285
      },
      "MI-Hyper": {
        "auroc": 0.5136535268869453,
        "balanced_accuracy": 0.5212281341107872,
        "macro_f1": 0.48175637212444294,
        "accuracy": 0.5503330866025167
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.49324936224489796,
          "balanced_accuracy": 0.5006816893424036,
          "macro_f1": 0.3704081299741491
        },
        "5": {
          "auroc": 0.5012225410997733,
          "balanced_accuracy": 0.501454081632653,
          "macro_f1": 0.36362732828650474
        },
        "10": {
          "auroc": 0.5036321924603174,
          "balanced_accuracy": 0.5071237244897959,
          "macro_f1": 0.367728641413362
        },
        "50": {
          "auroc": 0.5083694727891157,
          "balanced_accuracy": 0.5098122165532879,
          "macro_f1": 0.36773329186475706
        },
        "100": {
          "auroc": 0.5077907100340137,
          "balanced_accuracy": 0.5086500850340137,
          "macro_f1": 0.3643509703823252
        }
      }
    },
    {
      "task_id": "TCGA_BLCA/BAP1_mutation",
      "fold": 1,
      "n": 386,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5166506738544474,
        "balanced_accuracy": 0.49069433962264153,
        "macro_f1": 0.3800513512174845,
        "accuracy": 0.648860103626943
      },
      "MI-Hyper": {
        "auroc": 0.5947118470029521,
        "balanced_accuracy": 0.5271082017712746,
        "macro_f1": 0.19685718263419147,
        "accuracy": 0.24907475943745375
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5088858939802337,
          "balanced_accuracy": 0.4923216531895777,
          "macro_f1": 0.39621869098686224
        },
        "5": {
          "auroc": 0.5478346810422282,
          "balanced_accuracy": 0.4922982929020665,
          "macro_f1": 0.38250034791710313
        },
        "10": {
          "auroc": 0.5322003593890386,
          "balanced_accuracy": 0.4878149146451033,
          "macro_f1": 0.3776961719166483
        },
        "50": {
          "auroc": 0.5007142857142857,
          "balanced_accuracy": 0.48992632524708,
          "macro_f1": 0.3726223417686903
        },
        "100": {
          "auroc": 0.493618149146451,
          "balanced_accuracy": 0.49111051212938006,
          "macro_f1": 0.3712192034981186
        }
      }
    },
    {
      "task_id": "TCGA_BLCA/CDKN2A_mutation",
      "fold": 2,
      "n": 386,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5130477022977022,
        "balanced_accuracy": 0.48166183816183816,
        "macro_f1": 0.44728765457580305,
        "accuracy": 0.7101139896373058
      },
      "MI-Hyper": {
        "auroc": 0.5249215070643642,
        "balanced_accuracy": 0.5025510204081632,
        "macro_f1": 0.3088696243615787,
        "accuracy": 0.37823834196891193
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.48318306693306695,
          "balanced_accuracy": 0.46187562437562435,
          "macro_f1": 0.426947999536606
        },
        "5": {
          "auroc": 0.4980001248751249,
          "balanced_accuracy": 0.47270729270729267,
          "macro_f1": 0.43967591058566763
        },
        "10": {
          "auroc": 0.5121871878121879,
          "balanced_accuracy": 0.48141858141858146,
          "macro_f1": 0.4472482130470386
        },
        "50": {
          "auroc": 0.5322152847152847,
          "balanced_accuracy": 0.4926998001998002,
          "macro_f1": 0.45949574867573295
        },
        "100": {
          "auroc": 0.5396528471528472,
          "balanced_accuracy": 0.4996078921078921,
          "macro_f1": 0.46307040103397024
        }
      }
    },
    {
      "task_id": "TCGA_BLCA/ERBB2_mutation",
      "fold": 0,
      "n": 386,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.46755363095238095,
        "balanced_accuracy": 0.4861307142857143,
        "macro_f1": 0.4615361817674744,
        "accuracy": 0.6911398963730571
      },
      "MI-Hyper": {
        "auroc": 0.5202678571428572,
        "balanced_accuracy": 0.5033333333333333,
        "macro_f1": 0.42757481752328846,
        "accuracy": 0.5185048112509252
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4727434523809524,
          "balanced_accuracy": 0.48419642857142864,
          "macro_f1": 0.4629842262220356
        },
        "5": {
          "auroc": 0.4751199404761905,
          "balanced_accuracy": 0.4890892857142857,
          "macro_f1": 0.46741345042994104
        },
        "10": {
          "auroc": 0.4751288690476191,
          "balanced_accuracy": 0.4924428571428572,
          "macro_f1": 0.4668300433018272
        },
        "50": {
          "auroc": 0.45693482142857145,
          "balanced_accuracy": 0.48202619047619044,
          "macro_f1": 0.45547977078716007
        },
        "100": {
          "auroc": 0.45784107142857144,
          "balanced_accuracy": 0.48289880952380954,
          "macro_f1": 0.454973418096408
        }
      }
    },
    {
      "task_id": "TCGA_BLCA/MET_mutation",
      "fold": 0,
      "n": 386,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5027027322404372,
        "balanced_accuracy": 0.5041109289617487,
        "macro_f1": 0.3638702716987988,
        "accuracy": 0.5775336787564767
      },
      "MI-Hyper": {
        "auroc": 0.4583723653395785,
        "balanced_accuracy": 0.485792349726776,
        "macro_f1": 0.3453463316681855,
        "accuracy": 0.44744633604737233
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5113176229508197,
          "balanced_accuracy": 0.5017267759562841,
          "macro_f1": 0.3670775431768519
        },
        "5": {
          "auroc": 0.5062411202185793,
          "balanced_accuracy": 0.4953934426229508,
          "macro_f1": 0.35895003325484365
        },
        "10": {
          "auroc": 0.5013968579234972,
          "balanced_accuracy": 0.5040300546448088,
          "macro_f1": 0.3630572627118241
        },
        "50": {
          "auroc": 0.49678005464480873,
          "balanced_accuracy": 0.5098469945355191,
          "macro_f1": 0.3647869691888807
        },
        "100": {
          "auroc": 0.4977780054644809,
          "balanced_accuracy": 0.5095573770491802,
          "macro_f1": 0.3654795501615938
        }
      }
    },
    {
      "task_id": "TCGA_BLCA/RB1_mutation",
      "fold": 1,
      "n": 386,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4454776208110456,
        "balanced_accuracy": 0.5021245371005348,
        "macro_f1": 0.4709885708368972,
        "accuracy": 0.7562383419689118
      },
      "MI-Hyper": {
        "auroc": 0.619197836863452,
        "balanced_accuracy": 0.5727935941898361,
        "macro_f1": 0.49772039876077134,
        "accuracy": 0.5869726128793487
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4571672838659535,
          "balanced_accuracy": 0.49987015955744524,
          "macro_f1": 0.47306115398471293
        },
        "5": {
          "auroc": 0.44795684176839023,
          "balanced_accuracy": 0.5017450738353221,
          "macro_f1": 0.47128520465299345
        },
        "10": {
          "auroc": 0.44579321537969185,
          "balanced_accuracy": 0.5022644356055411,
          "macro_f1": 0.47066866572410476
        },
        "50": {
          "auroc": 0.4384044255474786,
          "balanced_accuracy": 0.502120422438623,
          "macro_f1": 0.4689193750349676
        },
        "100": {
          "auroc": 0.4380663374937137,
          "balanced_accuracy": 0.5046225940657432,
          "macro_f1": 0.4710084547877073
        }
      }
    },
    {
      "task_id": "TCGA_BLCA/SETD2_mutation",
      "fold": 4,
      "n": 386,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.44810636004311893,
        "balanced_accuracy": 0.4710983351299557,
        "macro_f1": 0.3571485552401016,
        "accuracy": 0.550880829015544
      },
      "MI-Hyper": {
        "auroc": 0.5186763170952894,
        "balanced_accuracy": 0.4969200759714594,
        "macro_f1": 0.4393399087420353,
        "accuracy": 0.6665433012583272
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.43691100730626425,
          "balanced_accuracy": 0.46461851718768715,
          "macro_f1": 0.352725254241114
        },
        "5": {
          "auroc": 0.44721044436459456,
          "balanced_accuracy": 0.4666546891843335,
          "macro_f1": 0.35210440476196925
        },
        "10": {
          "auroc": 0.4469732902143969,
          "balanced_accuracy": 0.4671098335129955,
          "macro_f1": 0.35375858263868915
        },
        "50": {
          "auroc": 0.45266498981914005,
          "balanced_accuracy": 0.47899269373577674,
          "macro_f1": 0.3627097786770942
        },
        "100": {
          "auroc": 0.4567720685111989,
          "balanced_accuracy": 0.4781159420289855,
          "macro_f1": 0.36444475588164155
        }
      }
    },
    {
      "task_id": "TCGA_BLCA/TP53_mutation",
      "fold": 3,
      "n": 386,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4242149419729207,
        "balanced_accuracy": 0.47384558349451966,
        "macro_f1": 0.39119652065978366,
        "accuracy": 0.4757305699481865
      },
      "MI-Hyper": {
        "auroc": 0.5960257974885634,
        "balanced_accuracy": 0.5481831997789445,
        "macro_f1": 0.5355978734107645,
        "accuracy": 0.5518134715025906
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.42420132172791747,
          "balanced_accuracy": 0.4748914678701913,
          "macro_f1": 0.40697829710409733
        },
        "5": {
          "auroc": 0.4291363099075865,
          "balanced_accuracy": 0.4742988394584139,
          "macro_f1": 0.3895315150729588
        },
        "10": {
          "auroc": 0.42627283473028155,
          "balanced_accuracy": 0.47232108317214705,
          "macro_f1": 0.385473445654975
        },
        "50": {
          "auroc": 0.42193410165484635,
          "balanced_accuracy": 0.47422415645819904,
          "macro_f1": 0.38697881562514824
        },
        "100": {
          "auroc": 0.41953014184397164,
          "balanced_accuracy": 0.4734923705136471,
          "macro_f1": 0.3870205298417391
        }
      }
    },
    {
      "task_id": "TCGA_BLCA/ajcc_pathologic_m",
      "fold": 4,
      "n": 186,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5555676136363636,
        "balanced_accuracy": 0.5346909090909091,
        "macro_f1": 0.31264595130526146,
        "accuracy": 0.4092903225806452
      },
      "MI-Hyper": {
        "auroc": 0.7005681818181818,
        "balanced_accuracy": 0.5994318181818182,
        "macro_f1": 0.35328424350708254,
        "accuracy": 0.43317972350230416
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5558522727272728,
          "balanced_accuracy": 0.520909090909091,
          "macro_f1": 0.3296565956025534
        },
        "5": {
          "auroc": 0.5537926136363636,
          "balanced_accuracy": 0.5374659090909091,
          "macro_f1": 0.32048252309404135
        },
        "10": {
          "auroc": 0.5446477272727273,
          "balanced_accuracy": 0.5359545454545455,
          "macro_f1": 0.31127434020525435
        },
        "50": {
          "auroc": 0.5608409090909091,
          "balanced_accuracy": 0.53875,
          "macro_f1": 0.3028241553154057
        },
        "100": {
          "auroc": 0.5627045454545455,
          "balanced_accuracy": 0.540375,
          "macro_f1": 0.29899214230905247
        }
      }
    },
    {
      "task_id": "TCGA_BLCA/ajcc_pathologic_n",
      "fold": 4,
      "n": 338,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5082663976672598,
        "balanced_accuracy": 0.3382676962676963,
        "macro_f1": 0.2553493558084181,
        "accuracy": 0.38860355029585797
      },
      "MI-Hyper": {
        "auroc": 0.640451255906921,
        "balanced_accuracy": 0.42535392535392536,
        "macro_f1": 0.31487320450089956,
        "accuracy": 0.4146238377007608
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5121303746088229,
          "balanced_accuracy": 0.3396482196482197,
          "macro_f1": 0.2828070792827949
        },
        "5": {
          "auroc": 0.5080856990555267,
          "balanced_accuracy": 0.33904761904761904,
          "macro_f1": 0.26002207639913505
        },
        "10": {
          "auroc": 0.5102226919037264,
          "balanced_accuracy": 0.3397082797082797,
          "macro_f1": 0.2546534037607374
        },
        "50": {
          "auroc": 0.5079122102397965,
          "balanced_accuracy": 0.3394251394251394,
          "macro_f1": 0.24275226728086083
        },
        "100": {
          "auroc": 0.5029810125284263,
          "balanced_accuracy": 0.3335092235092235,
          "macro_f1": 0.2365119523185624
        }
      }
    },
    {
      "task_id": "TCGA_BLCA/ajcc_pathologic_stage",
      "fold": 4,
      "n": 382,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5967123924655442,
        "balanced_accuracy": 0.38130328015286147,
        "macro_f1": 0.3279523488789007,
        "accuracy": 0.38512041884816756
      },
      "MI-Hyper": {
        "auroc": 0.6608464243691965,
        "balanced_accuracy": 0.4490704883519306,
        "macro_f1": 0.3998869370673873,
        "accuracy": 0.44801795063575167
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5752309828338896,
          "balanced_accuracy": 0.37737886490503114,
          "macro_f1": 0.3397094302438216
        },
        "5": {
          "auroc": 0.5924673066365747,
          "balanced_accuracy": 0.37951379934857804,
          "macro_f1": 0.328054576383578
        },
        "10": {
          "auroc": 0.5971265029880154,
          "balanced_accuracy": 0.38107231858054225,
          "macro_f1": 0.3255277586360168
        },
        "50": {
          "auroc": 0.6096110488568998,
          "balanced_accuracy": 0.3829085433107562,
          "macro_f1": 0.3218884058781953
        },
        "100": {
          "auroc": 0.6091261210123416,
          "balanced_accuracy": 0.3856428746193998,
          "macro_f1": 0.3245815732528918
        }
      }
    },
    {
      "task_id": "TCGA_BLCA/ajcc_pathologic_t",
      "fold": 4,
      "n": 354,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5657419784951226,
        "balanced_accuracy": 0.3953209666939152,
        "macro_f1": 0.36251370512869324,
        "accuracy": 0.5068022598870057
      },
      "MI-Hyper": {
        "auroc": 0.599399651914676,
        "balanced_accuracy": 0.38041040474543586,
        "macro_f1": 0.27846322791302147,
        "accuracy": 0.2768361581920904
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5568069581685197,
          "balanced_accuracy": 0.389167243077826,
          "macro_f1": 0.35773348059735477
        },
        "5": {
          "auroc": 0.566480192179473,
          "balanced_accuracy": 0.3949674065689912,
          "macro_f1": 0.36073907585628623
        },
        "10": {
          "auroc": 0.5677520917112574,
          "balanced_accuracy": 0.39721813494309255,
          "macro_f1": 0.36314221468502467
        },
        "50": {
          "auroc": 0.5674480133902059,
          "balanced_accuracy": 0.3968462973443166,
          "macro_f1": 0.3645653828797274
        },
        "100": {
          "auroc": 0.5702226370261576,
          "balanced_accuracy": 0.3984057515353497,
          "macro_f1": 0.3663883716250731
        }
      }
    },
    {
      "task_id": "TCGA_BRCA/BAP1_mutation",
      "fold": 1,
      "n": 1055,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4704020376175549,
        "balanced_accuracy": 0.49021107628004185,
        "macro_f1": 0.43788168908166314,
        "accuracy": 0.7907488151658767
      },
      "MI-Hyper": {
        "auroc": 0.5327163258197741,
        "balanced_accuracy": 0.5111210628452008,
        "macro_f1": 0.3405438821489585,
        "accuracy": 0.5283683141503047
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4814890282131662,
          "balanced_accuracy": 0.5034569836293974,
          "macro_f1": 0.43624205819506723
        },
        "5": {
          "auroc": 0.44898075583420416,
          "balanced_accuracy": 0.48148380355276904,
          "macro_f1": 0.43898307365831923
        },
        "10": {
          "auroc": 0.46331156391501216,
          "balanced_accuracy": 0.4841161616161616,
          "macro_f1": 0.43944229883387664
        },
        "50": {
          "auroc": 0.4776075409265064,
          "balanced_accuracy": 0.4911868686868687,
          "macro_f1": 0.43835171010384755
        },
        "100": {
          "auroc": 0.4806212991988854,
          "balanced_accuracy": 0.4908115639150122,
          "macro_f1": 0.43638930461720504
        }
      }
    },
    {
      "task_id": "TCGA_BRCA/ERBB2_mutation",
      "fold": 0,
      "n": 1055,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4640030333670374,
        "balanced_accuracy": 0.5028880182002022,
        "macro_f1": 0.33134262732796477,
        "accuracy": 0.5352568720379147
      },
      "MI-Hyper": {
        "auroc": 0.404873248591651,
        "balanced_accuracy": 0.4719443641966392,
        "macro_f1": 0.4088325320323887,
        "accuracy": 0.6797562626946513
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.47572737613751265,
          "balanced_accuracy": 0.49507667677789013,
          "macro_f1": 0.3352157144755742
        },
        "5": {
          "auroc": 0.4655238877654196,
          "balanced_accuracy": 0.5019969666329626,
          "macro_f1": 0.3315523126024742
        },
        "10": {
          "auroc": 0.4589452730030334,
          "balanced_accuracy": 0.5053783282777216,
          "macro_f1": 0.3311667285057429
        },
        "50": {
          "auroc": 0.45867226996966637,
          "balanced_accuracy": 0.5080329457364341,
          "macro_f1": 0.3299367546669336
        },
        "100": {
          "auroc": 0.4611463599595551,
          "balanced_accuracy": 0.5039551735760027,
          "macro_f1": 0.3288416263890989
        }
      }
    },
    {
      "task_id": "TCGA_BRCA/MET_mutation",
      "fold": 0,
      "n": 1055,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5676291866028709,
        "balanced_accuracy": 0.5269827751196172,
        "macro_f1": 0.3844202514913879,
        "accuracy": 0.6629383886255924
      },
      "MI-Hyper": {
        "auroc": 0.38673957621326044,
        "balanced_accuracy": 0.4375256322624744,
        "macro_f1": 0.38391371673060487,
        "accuracy": 0.6144888287068382
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5061014354066985,
          "balanced_accuracy": 0.49494736842105264,
          "macro_f1": 0.38145713789395586
        },
        "5": {
          "auroc": 0.5709014354066986,
          "balanced_accuracy": 0.5271722488038277,
          "macro_f1": 0.3821248151814911
        },
        "10": {
          "auroc": 0.5830492822966508,
          "balanced_accuracy": 0.5296124401913875,
          "macro_f1": 0.38338170996652826
        },
        "50": {
          "auroc": 0.589244976076555,
          "balanced_accuracy": 0.5420861244019138,
          "macro_f1": 0.38775628856584804
        },
        "100": {
          "auroc": 0.5888488038277512,
          "balanced_accuracy": 0.5410956937799043,
          "macro_f1": 0.3873813058491164
        }
      }
    },
    {
      "task_id": "TCGA_BRCA/PIK3CA_mutation",
      "fold": 3,
      "n": 1055,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5045712712585034,
        "balanced_accuracy": 0.5049393707482993,
        "macro_f1": 0.4650707028219168,
        "accuracy": 0.5802350710900475
      },
      "MI-Hyper": {
        "auroc": 0.4619703595724004,
        "balanced_accuracy": 0.48681972789115646,
        "macro_f1": 0.4637305810414501,
        "accuracy": 0.609478672985782
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4987182823129252,
          "balanced_accuracy": 0.5048941326530612,
          "macro_f1": 0.47295053484067107
        },
        "5": {
          "auroc": 0.5055307610544219,
          "balanced_accuracy": 0.5049821428571428,
          "macro_f1": 0.4644954008441005
        },
        "10": {
          "auroc": 0.5067717474489796,
          "balanced_accuracy": 0.5048820153061224,
          "macro_f1": 0.4630983499722999
        },
        "50": {
          "auroc": 0.5060266369047619,
          "balanced_accuracy": 0.5055374149659864,
          "macro_f1": 0.4628810482477191
        },
        "100": {
          "auroc": 0.5058089285714286,
          "balanced_accuracy": 0.5044011479591837,
          "macro_f1": 0.4619281802047936
        }
      }
    },
    {
      "task_id": "TCGA_BRCA/RB1_mutation",
      "fold": 1,
      "n": 1055,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5270090827539807,
        "balanced_accuracy": 0.49572886297376095,
        "macro_f1": 0.477049314138857,
        "accuracy": 0.8814597156398104
      },
      "MI-Hyper": {
        "auroc": 0.4653296169331155,
        "balanced_accuracy": 0.4773918986746975,
        "macro_f1": 0.3412821571974328,
        "accuracy": 0.5029113067027758
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5280909396725724,
          "balanced_accuracy": 0.4977588397996561,
          "macro_f1": 0.476171032044367
        },
        "5": {
          "auroc": 0.5257406369141063,
          "balanced_accuracy": 0.4933849144053226,
          "macro_f1": 0.47583934529561206
        },
        "10": {
          "auroc": 0.5278005158107199,
          "balanced_accuracy": 0.4954604918890633,
          "macro_f1": 0.477471226845806
        },
        "50": {
          "auroc": 0.5289575390595799,
          "balanced_accuracy": 0.49571727592135756,
          "macro_f1": 0.47806681858430183
        },
        "100": {
          "auroc": 0.5244557823129251,
          "balanced_accuracy": 0.4963227928534051,
          "macro_f1": 0.47769814792419807
        }
      }
    },
    {
      "task_id": "TCGA_BRCA/ajcc_pathologic_m",
      "fold": 1,
      "n": 897,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5705950206566645,
        "balanced_accuracy": 0.5115061969993476,
        "macro_f1": 0.3086067898406446,
        "accuracy": 0.5172084726867335
      },
      "MI-Hyper": {
        "auroc": 0.49785667691734226,
        "balanced_accuracy": 0.4978916224023856,
        "macro_f1": 0.1574980819297803,
        "accuracy": 0.18139831183309443
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5742386931941726,
          "balanced_accuracy": 0.5307452707110241,
          "macro_f1": 0.3426851658723267
        },
        "5": {
          "auroc": 0.57625,
          "balanced_accuracy": 0.5223842139595564,
          "macro_f1": 0.3196297434259302
        },
        "10": {
          "auroc": 0.5709113394216134,
          "balanced_accuracy": 0.5068297455968689,
          "macro_f1": 0.3028201317975928
        },
        "50": {
          "auroc": 0.5657871276364427,
          "balanced_accuracy": 0.5003098499673841,
          "macro_f1": 0.2903772884191777
        },
        "100": {
          "auroc": 0.5657879430310937,
          "balanced_accuracy": 0.49726190476190474,
          "macro_f1": 0.2875216196881956
        }
      }
    },
    {
      "task_id": "TCGA_BRCA/ajcc_pathologic_n",
      "fold": 1,
      "n": 1036,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5026219217056551,
        "balanced_accuracy": 0.2494434915401001,
        "macro_f1": 0.1567384411406649,
        "accuracy": 0.24198455598455598
      },
      "MI-Hyper": {
        "auroc": 0.5615393638915575,
        "balanced_accuracy": 0.2807836818810443,
        "macro_f1": 0.09862211459209327,
        "accuracy": 0.10976282404853833
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5047175912069917,
          "balanced_accuracy": 0.24822101085845905,
          "macro_f1": 0.17136189367630775
        },
        "5": {
          "auroc": 0.5001363782193341,
          "balanced_accuracy": 0.2496534528860641,
          "macro_f1": 0.1575761196129445
        },
        "10": {
          "auroc": 0.5017764360054082,
          "balanced_accuracy": 0.2500493398333997,
          "macro_f1": 0.15486357794944783
        },
        "50": {
          "auroc": 0.5027496798770101,
          "balanced_accuracy": 0.24948144000138545,
          "macro_f1": 0.15012911533131681
        },
        "100": {
          "auroc": 0.5037295232195315,
          "balanced_accuracy": 0.24981221412119217,
          "macro_f1": 0.1497614991333076
        }
      }
    },
    {
      "task_id": "TCGA_BRCA/ajcc_pathologic_stage",
      "fold": 1,
      "n": 1032,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5206147464956136,
        "balanced_accuracy": 0.26876987082376086,
        "macro_f1": 0.2045662381663319,
        "accuracy": 0.34234496124031005
      },
      "MI-Hyper": {
        "auroc": 0.5096800740798517,
        "balanced_accuracy": 0.29111385769333054,
        "macro_f1": 0.10742784509825846,
        "accuracy": 0.11115725359911406
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5223563690405668,
          "balanced_accuracy": 0.28511843856237484,
          "macro_f1": 0.20481450604005325
        },
        "5": {
          "auroc": 0.5224654696821711,
          "balanced_accuracy": 0.2727007325114935,
          "macro_f1": 0.20494505415864517
        },
        "10": {
          "auroc": 0.5198093245059238,
          "balanced_accuracy": 0.2653364370291498,
          "macro_f1": 0.20446766039401354
        },
        "50": {
          "auroc": 0.5189537418581588,
          "balanced_accuracy": 0.26013351265142237,
          "macro_f1": 0.2045479849602436
        },
        "100": {
          "auroc": 0.5194888273912475,
          "balanced_accuracy": 0.2605602333643637,
          "macro_f1": 0.2040559852787041
        }
      }
    },
    {
      "task_id": "TCGA_BRCA/ajcc_pathologic_t",
      "fold": 1,
      "n": 1053,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.4970012964667915,
        "balanced_accuracy": 0.2235498071158288,
        "macro_f1": 0.1503891649705502,
        "accuracy": 0.24439506172839506
      },
      "MI-Hyper": {
        "auroc": 0.5275514811641232,
        "balanced_accuracy": 0.28803094337150065,
        "macro_f1": 0.11980807973122372,
        "accuracy": 0.11083977750644418
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4884639658988437,
          "balanced_accuracy": 0.22589453208183857,
          "macro_f1": 0.16452264436028496
        },
        "5": {
          "auroc": 0.49561526610661466,
          "balanced_accuracy": 0.22435035914950774,
          "macro_f1": 0.14960254652540617
        },
        "10": {
          "auroc": 0.49507503464248226,
          "balanced_accuracy": 0.22291370173800512,
          "macro_f1": 0.14711817833264135
        },
        "50": {
          "auroc": 0.5011544277062676,
          "balanced_accuracy": 0.22231434796140678,
          "macro_f1": 0.14510231234472212
        },
        "100": {
          "auroc": 0.504697787979749,
          "balanced_accuracy": 0.22227609464838569,
          "macro_f1": 0.14560014328969628
        }
      }
    },
    {
      "task_id": "TCGA_BRCA/molecular_subtype_mrna",
      "fold": 3,
      "n": 954,
      "n_classes": 5,
      "MI-Zero": {
        "auroc": 0.6266479518418476,
        "balanced_accuracy": 0.21404648888889583,
        "macro_f1": 0.10374723071506445,
        "accuracy": 0.1450188679245283
      },
      "MI-Hyper": {
        "auroc": 0.5800043853272874,
        "balanced_accuracy": 0.26150684770157734,
        "macro_f1": 0.12363732616978096,
        "accuracy": 0.16831386642707397
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6114377132681598,
          "balanced_accuracy": 0.2145460201894545,
          "macro_f1": 0.10879615552770573
        },
        "5": {
          "auroc": 0.6255892997280141,
          "balanced_accuracy": 0.21409067617145433,
          "macro_f1": 0.1036642198956475
        },
        "10": {
          "auroc": 0.6294264032282215,
          "balanced_accuracy": 0.21490461785020418,
          "macro_f1": 0.10397528537937731
        },
        "50": {
          "auroc": 0.6337724314250687,
          "balanced_accuracy": 0.21323229365829577,
          "macro_f1": 0.10115544126348645
        },
        "100": {
          "auroc": 0.633013911559774,
          "balanced_accuracy": 0.21345883657507042,
          "macro_f1": 0.10114505150910524
        }
      }
    },
    {
      "task_id": "TCGA_BRCA/molecular_subtype_selected",
      "fold": 3,
      "n": 954,
      "n_classes": 5,
      "MI-Zero": {
        "auroc": 0.6208578432053967,
        "balanced_accuracy": 0.2529274318520436,
        "macro_f1": 0.15039079051479237,
        "accuracy": 0.1819664570230608
      },
      "MI-Hyper": {
        "auroc": 0.5770512037036521,
        "balanced_accuracy": 0.2653717943081423,
        "macro_f1": 0.134872241481696,
        "accuracy": 0.18628331835879006
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6101654398506974,
          "balanced_accuracy": 0.2507809167501974,
          "macro_f1": 0.15225930565897303
        },
        "5": {
          "auroc": 0.6203161970249247,
          "balanced_accuracy": 0.2522372972176335,
          "macro_f1": 0.1487149198609249
        },
        "10": {
          "auroc": 0.6222525328904353,
          "balanced_accuracy": 0.2547006748930777,
          "macro_f1": 0.149868302651614
        },
        "50": {
          "auroc": 0.625429522842038,
          "balanced_accuracy": 0.2532326219994741,
          "macro_f1": 0.15101301627850128
        },
        "100": {
          "auroc": 0.6261255234188884,
          "balanced_accuracy": 0.25368564839983515,
          "macro_f1": 0.15009840812394867
        }
      }
    },
    {
      "task_id": "TCGA_BRCA/primary_diagnosis",
      "fold": 2,
      "n": 885,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.9353524377471746,
        "balanced_accuracy": 0.8584922389132915,
        "macro_f1": 0.8533108961035323,
        "accuracy": 0.9026305084745763
      },
      "MI-Hyper": {
        "auroc": 0.7953612126544458,
        "balanced_accuracy": 0.6253720877781028,
        "macro_f1": 0.44561423864569694,
        "accuracy": 0.44826472962066183
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.927530051740578,
          "balanced_accuracy": 0.8564337298547825,
          "macro_f1": 0.8373500177493124
        },
        "5": {
          "auroc": 0.9350016022384443,
          "balanced_accuracy": 0.8622040548356338,
          "macro_f1": 0.8526105577752608
        },
        "10": {
          "auroc": 0.9370450033607928,
          "balanced_accuracy": 0.8644878308036203,
          "macro_f1": 0.8574124657034381
        },
        "50": {
          "auroc": 0.9391704312756944,
          "balanced_accuracy": 0.8569418348365717,
          "macro_f1": 0.8594817597620115
        },
        "100": {
          "auroc": 0.9380151001203633,
          "balanced_accuracy": 0.8523937442358495,
          "macro_f1": 0.8596996795276385
        }
      }
    },
    {
      "task_id": "TCGA_CESC/ajcc_pathologic_m",
      "fold": 4,
      "n": 120,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.69927,
        "balanced_accuracy": 0.5731272727272727,
        "macro_f1": 0.31392643045247676,
        "accuracy": 0.3514
      },
      "MI-Hyper": {
        "auroc": 0.6696103896103897,
        "balanced_accuracy": 0.5941558441558442,
        "macro_f1": 0.5169689004516836,
        "accuracy": 0.7321428571428571
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7168363636363637,
          "balanced_accuracy": 0.6000909090909091,
          "macro_f1": 0.3481322225469672
        },
        "5": {
          "auroc": 0.7039818181818183,
          "balanced_accuracy": 0.5679090909090909,
          "macro_f1": 0.32082972171715163
        },
        "10": {
          "auroc": 0.6938363636363637,
          "balanced_accuracy": 0.5675454545454546,
          "macro_f1": 0.3163428115338842
        },
        "50": {
          "auroc": 0.6842227272727273,
          "balanced_accuracy": 0.5595454545454546,
          "macro_f1": 0.292124371346128
        },
        "100": {
          "auroc": 0.6974727272727272,
          "balanced_accuracy": 0.5705454545454546,
          "macro_f1": 0.29220302511825286
        }
      }
    },
    {
      "task_id": "TCGA_CESC/ajcc_pathologic_n",
      "fold": 4,
      "n": 174,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5492098861687198,
        "balanced_accuracy": 0.5359516606892251,
        "macro_f1": 0.48736757694722777,
        "accuracy": 0.5008045977011494
      },
      "MI-Hyper": {
        "auroc": 0.517096968211891,
        "balanced_accuracy": 0.49582321623488,
        "macro_f1": 0.4802928786479335,
        "accuracy": 0.6042692939244664
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5580391392484016,
          "balanced_accuracy": 0.5414688913145174,
          "macro_f1": 0.5048404837513251
        },
        "5": {
          "auroc": 0.5518899111180415,
          "balanced_accuracy": 0.5346826758147513,
          "macro_f1": 0.49155102757270747
        },
        "10": {
          "auroc": 0.5442608763449244,
          "balanced_accuracy": 0.534653048495244,
          "macro_f1": 0.4883110572934286
        },
        "50": {
          "auroc": 0.544961016684859,
          "balanced_accuracy": 0.533191953843755,
          "macro_f1": 0.4754392432373835
        },
        "100": {
          "auroc": 0.5468984874473726,
          "balanced_accuracy": 0.5357617339778574,
          "macro_f1": 0.47669607288129406
        }
      }
    },
    {
      "task_id": "TCGA_CESC/ajcc_pathologic_t",
      "fold": 4,
      "n": 221,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5643935063233593,
        "balanced_accuracy": 0.26904920402178467,
        "macro_f1": 0.17301788015470945,
        "accuracy": 0.2084343891402715
      },
      "MI-Hyper": {
        "auroc": 0.5414731540637453,
        "balanced_accuracy": 0.2730013266303589,
        "macro_f1": 0.21189953154977226,
        "accuracy": 0.3096315449256626
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5516757005829808,
          "balanced_accuracy": 0.2740805404273146,
          "macro_f1": 0.1788462457538125
        },
        "5": {
          "auroc": 0.5631783399450099,
          "balanced_accuracy": 0.26684733277475214,
          "macro_f1": 0.17244374087866293
        },
        "10": {
          "auroc": 0.5643350081155911,
          "balanced_accuracy": 0.2649105920960759,
          "macro_f1": 0.16979183437338827
        },
        "50": {
          "auroc": 0.5713875548427803,
          "balanced_accuracy": 0.269381790252758,
          "macro_f1": 0.17281371517365865
        },
        "100": {
          "auroc": 0.571390928130434,
          "balanced_accuracy": 0.27002576455802263,
          "macro_f1": 0.1711938645940248
        }
      }
    },
    {
      "task_id": "TCGA_CESC/tumor_grade",
      "fold": 1,
      "n": 237,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.6407393181164103,
        "balanced_accuracy": 0.36573381217750256,
        "macro_f1": 0.27938401418669634,
        "accuracy": 0.44690295358649784
      },
      "MI-Hyper": {
        "auroc": 0.6631774946112956,
        "balanced_accuracy": 0.45462951496388027,
        "macro_f1": 0.35348243999134693,
        "accuracy": 0.459915611814346
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5992710524390361,
          "balanced_accuracy": 0.36224033023735813,
          "macro_f1": 0.29115231466128205
        },
        "5": {
          "auroc": 0.6402434858149743,
          "balanced_accuracy": 0.3647465015479876,
          "macro_f1": 0.2774838681502115
        },
        "10": {
          "auroc": 0.6461945012876772,
          "balanced_accuracy": 0.3638872239422085,
          "macro_f1": 0.27275613297214446
        },
        "50": {
          "auroc": 0.6572995333564384,
          "balanced_accuracy": 0.36828945304437566,
          "macro_f1": 0.2769008681739512
        },
        "100": {
          "auroc": 0.660688017683925,
          "balanced_accuracy": 0.3695055521155831,
          "macro_f1": 0.27862688697589255
        }
      }
    },
    {
      "task_id": "TCGA_CHOL/ajcc_pathologic_stage",
      "fold": 2,
      "n": 29,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5785894736842105,
        "balanced_accuracy": 0.5382210526315789,
        "macro_f1": 0.3911588863877196,
        "accuracy": 0.46082758620689657
      },
      "MI-Hyper": {
        "auroc": 0.456390977443609,
        "balanced_accuracy": 0.4612781954887218,
        "macro_f1": 0.4427211459572341,
        "accuracy": 0.5024630541871922
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6066315789473684,
          "balanced_accuracy": 0.5400526315789473,
          "macro_f1": 0.40628230387106334
        },
        "5": {
          "auroc": 0.57,
          "balanced_accuracy": 0.5428421052631579,
          "macro_f1": 0.3935648697213654
        },
        "10": {
          "auroc": 0.564,
          "balanced_accuracy": 0.5413157894736842,
          "macro_f1": 0.39357826034961
        },
        "50": {
          "auroc": 0.5761052631578947,
          "balanced_accuracy": 0.5329999999999999,
          "macro_f1": 0.38129030456572216
        },
        "100": {
          "auroc": 0.5762105263157895,
          "balanced_accuracy": 0.5338947368421052,
          "macro_f1": 0.38107869343083733
        }
      }
    },
    {
      "task_id": "TCGA_CHOL/ajcc_pathologic_t",
      "fold": 2,
      "n": 32,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.42331983805668016,
        "balanced_accuracy": 0.48826720647773275,
        "macro_f1": 0.39750061157289673,
        "accuracy": 0.436625
      },
      "MI-Hyper": {
        "auroc": 0.4736842105263158,
        "balanced_accuracy": 0.451417004048583,
        "macro_f1": 0.4450343677430482,
        "accuracy": 0.48660714285714285
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.37878542510121455,
          "balanced_accuracy": 0.44364372469635627,
          "macro_f1": 0.36655346966785113
        },
        "5": {
          "auroc": 0.42736842105263156,
          "balanced_accuracy": 0.48526315789473684,
          "macro_f1": 0.3939116657481593
        },
        "10": {
          "auroc": 0.43238866396761133,
          "balanced_accuracy": 0.501336032388664,
          "macro_f1": 0.4117780897542042
        },
        "50": {
          "auroc": 0.43497975708502024,
          "balanced_accuracy": 0.5058299595141701,
          "macro_f1": 0.40837138297694203
        },
        "100": {
          "auroc": 0.4430769230769231,
          "balanced_accuracy": 0.5052631578947369,
          "macro_f1": 0.4068884497173271
        }
      }
    },
    {
      "task_id": "TCGA_CHOL/tumor_grade",
      "fold": 0,
      "n": 36,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.358250773993808,
        "balanced_accuracy": 0.3759752321981424,
        "macro_f1": 0.3602810205933234,
        "accuracy": 0.38177777777777777
      },
      "MI-Hyper": {
        "auroc": 0.5997346306943829,
        "balanced_accuracy": 0.511499336576736,
        "macro_f1": 0.5040595275088178,
        "accuracy": 0.5119047619047619
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.33962848297213627,
          "balanced_accuracy": 0.35582043343653247,
          "macro_f1": 0.3467919127033932
        },
        "5": {
          "auroc": 0.363266253869969,
          "balanced_accuracy": 0.3878018575851393,
          "macro_f1": 0.3719147002973851
        },
        "10": {
          "auroc": 0.3639628482972136,
          "balanced_accuracy": 0.38501547987616097,
          "macro_f1": 0.3674309920952946
        },
        "50": {
          "auroc": 0.3610526315789474,
          "balanced_accuracy": 0.37569659442724457,
          "macro_f1": 0.3572313383050908
        },
        "100": {
          "auroc": 0.363343653250774,
          "balanced_accuracy": 0.37554179566563467,
          "macro_f1": 0.35803615956545315
        }
      }
    },
    {
      "task_id": "TCGA_COAD/ALK_mutation",
      "fold": 1,
      "n": 434,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.47479671863299067,
        "balanced_accuracy": 0.4838243583634012,
        "macro_f1": 0.4518586566079259,
        "accuracy": 0.6910967741935484
      },
      "MI-Hyper": {
        "auroc": 0.5255730721725683,
        "balanced_accuracy": 0.4927156375519096,
        "macro_f1": 0.372791546764796,
        "accuracy": 0.46905859117840687
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4560831234256927,
          "balanced_accuracy": 0.4776390496289741,
          "macro_f1": 0.44698946779533094
        },
        "5": {
          "auroc": 0.47917965824766834,
          "balanced_accuracy": 0.48852951187963783,
          "macro_f1": 0.4608548774758514
        },
        "10": {
          "auroc": 0.47876336033766764,
          "balanced_accuracy": 0.48390019742664575,
          "macro_f1": 0.4536301208118276
        },
        "50": {
          "auroc": 0.48064606167880725,
          "balanced_accuracy": 0.483272516849343,
          "macro_f1": 0.44841322257893984
        },
        "100": {
          "auroc": 0.4793113894751174,
          "balanced_accuracy": 0.4857805160324052,
          "macro_f1": 0.44940559437767996
        }
      }
    },
    {
      "task_id": "TCGA_COAD/APC_mutation",
      "fold": 1,
      "n": 434,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4702591324200914,
        "balanced_accuracy": 0.49761082572298326,
        "macro_f1": 0.3289248515713788,
        "accuracy": 0.3721566820276498
      },
      "MI-Hyper": {
        "auroc": 0.4976090250597956,
        "balanced_accuracy": 0.4880952380952381,
        "macro_f1": 0.4315172882178301,
        "accuracy": 0.43745885450954575
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4821420757229833,
          "balanced_accuracy": 0.4908404680365297,
          "macro_f1": 0.3421532430724976
        },
        "5": {
          "auroc": 0.4695176940639269,
          "balanced_accuracy": 0.49748810882800604,
          "macro_f1": 0.32616007036866657
        },
        "10": {
          "auroc": 0.46599505327245055,
          "balanced_accuracy": 0.5003572108066972,
          "macro_f1": 0.3263196637637118
        },
        "50": {
          "auroc": 0.46553510273972604,
          "balanced_accuracy": 0.4997350646879757,
          "macro_f1": 0.32367638425830875
        },
        "100": {
          "auroc": 0.46810573630136987,
          "balanced_accuracy": 0.49963327625570775,
          "macro_f1": 0.3263148963937092
        }
      }
    },
    {
      "task_id": "TCGA_COAD/ATRX_mutation",
      "fold": 0,
      "n": 434,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.42348709577114424,
        "balanced_accuracy": 0.4595522388059701,
        "macro_f1": 0.27261824623661884,
        "accuracy": 0.4011981566820277
      },
      "MI-Hyper": {
        "auroc": 0.6580712508884151,
        "balanced_accuracy": 0.6286425017768301,
        "macro_f1": 0.5015036734823421,
        "accuracy": 0.6774193548387096
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4308251710199005,
          "balanced_accuracy": 0.4656700870646766,
          "macro_f1": 0.2791372894399276
        },
        "5": {
          "auroc": 0.4208920242537313,
          "balanced_accuracy": 0.45421175373134326,
          "macro_f1": 0.2683441672203896
        },
        "10": {
          "auroc": 0.4239365671641791,
          "balanced_accuracy": 0.45916200248756217,
          "macro_f1": 0.27179775404153744
        },
        "50": {
          "auroc": 0.42161030783582093,
          "balanced_accuracy": 0.4601787935323383,
          "macro_f1": 0.2722888706200594
        },
        "100": {
          "auroc": 0.42017140858208957,
          "balanced_accuracy": 0.45853855721393033,
          "macro_f1": 0.27152314986118037
        }
      }
    },
    {
      "task_id": "TCGA_COAD/BRAF_mutation",
      "fold": 3,
      "n": 434,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.44313508804108587,
        "balanced_accuracy": 0.46514453411592077,
        "macro_f1": 0.3477773031454424,
        "accuracy": 0.46062672811059907
      },
      "MI-Hyper": {
        "auroc": 0.6377115868357615,
        "balanced_accuracy": 0.5804292002934703,
        "macro_f1": 0.4815990859657779,
        "accuracy": 0.5743910467412772
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4415989545121057,
          "balanced_accuracy": 0.4632648569332355,
          "macro_f1": 0.3651094048353242
        },
        "5": {
          "auroc": 0.44750412692589875,
          "balanced_accuracy": 0.461732391782832,
          "macro_f1": 0.3491502509925993
        },
        "10": {
          "auroc": 0.44887151504035216,
          "balanced_accuracy": 0.4649862435803375,
          "macro_f1": 0.34543783864772726
        },
        "50": {
          "auroc": 0.4396485234776229,
          "balanced_accuracy": 0.467675165077036,
          "macro_f1": 0.34073663461444986
        },
        "100": {
          "auroc": 0.43805232024944973,
          "balanced_accuracy": 0.46806401320616287,
          "macro_f1": 0.33845238663711136
        }
      }
    },
    {
      "task_id": "TCGA_COAD/CTNNB1_mutation",
      "fold": 4,
      "n": 434,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.43509363909363913,
        "balanced_accuracy": 0.46355191555191555,
        "macro_f1": 0.35621553879405665,
        "accuracy": 0.50726267281106
      },
      "MI-Hyper": {
        "auroc": 0.6227526227526228,
        "balanced_accuracy": 0.5795340795340795,
        "macro_f1": 0.5123369888790419,
        "accuracy": 0.7626728110599078
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.44289016289016286,
          "balanced_accuracy": 0.463973973973974,
          "macro_f1": 0.3728366253048878
        },
        "5": {
          "auroc": 0.43355855855855857,
          "balanced_accuracy": 0.46525525525525524,
          "macro_f1": 0.3687743727604986
        },
        "10": {
          "auroc": 0.43044135044135046,
          "balanced_accuracy": 0.46521430521430523,
          "macro_f1": 0.3619549920734129
        },
        "50": {
          "auroc": 0.43265629265629263,
          "balanced_accuracy": 0.4594603694603695,
          "macro_f1": 0.34261664235074074
        },
        "100": {
          "auroc": 0.4359218309218309,
          "balanced_accuracy": 0.46385567385567383,
          "macro_f1": 0.3348950614807433
        }
      }
    },
    {
      "task_id": "TCGA_COAD/FBXW7_mutation",
      "fold": 0,
      "n": 434,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4865593468468468,
        "balanced_accuracy": 0.49385975975975976,
        "macro_f1": 0.3806124241426506,
        "accuracy": 0.45073732718894005
      },
      "MI-Hyper": {
        "auroc": 0.6314028314028314,
        "balanced_accuracy": 0.6048959673959674,
        "macro_f1": 0.5423251990897863,
        "accuracy": 0.6333113890717578
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.481631006006006,
          "balanced_accuracy": 0.49679654654654654,
          "macro_f1": 0.39432647115332
        },
        "5": {
          "auroc": 0.4904131006006006,
          "balanced_accuracy": 0.49735735735735737,
          "macro_f1": 0.3837069046593812
        },
        "10": {
          "auroc": 0.4900857732732733,
          "balanced_accuracy": 0.49489864864864863,
          "macro_f1": 0.38071553886010223
        },
        "50": {
          "auroc": 0.486904466966967,
          "balanced_accuracy": 0.49176951951951947,
          "macro_f1": 0.37406047628830646
        },
        "100": {
          "auroc": 0.4837623873873874,
          "balanced_accuracy": 0.4884767267267267,
          "macro_f1": 0.3702527297521435
        }
      }
    },
    {
      "task_id": "TCGA_COAD/IDH2_mutation",
      "fold": 1,
      "n": 434,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.45709069417580056,
        "balanced_accuracy": 0.4826073500967118,
        "macro_f1": 0.3367792783447172,
        "accuracy": 0.5986543778801844
      },
      "MI-Hyper": {
        "auroc": 0.6266924564796905,
        "balanced_accuracy": 0.5813760707377729,
        "macro_f1": 0.3874826856884479,
        "accuracy": 0.5661619486504279
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4894637868042123,
          "balanced_accuracy": 0.47690737158822266,
          "macro_f1": 0.3373884575780892
        },
        "5": {
          "auroc": 0.46134536857941116,
          "balanced_accuracy": 0.4792263056092843,
          "macro_f1": 0.3370438426222744
        },
        "10": {
          "auroc": 0.45538792177090054,
          "balanced_accuracy": 0.48353535353535354,
          "macro_f1": 0.3370629814212998
        },
        "50": {
          "auroc": 0.4405125725338491,
          "balanced_accuracy": 0.48653127014829145,
          "macro_f1": 0.3364140240032931
        },
        "100": {
          "auroc": 0.4387438211906297,
          "balanced_accuracy": 0.4868364496024071,
          "macro_f1": 0.33598708609862954
        }
      }
    },
    {
      "task_id": "TCGA_COAD/KRAS_mutation",
      "fold": 4,
      "n": 434,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.48835310958421424,
        "balanced_accuracy": 0.4928303382663848,
        "macro_f1": 0.4038777506530551,
        "accuracy": 0.4460184331797235
      },
      "MI-Hyper": {
        "auroc": 0.4911673839726165,
        "balanced_accuracy": 0.5001289892278264,
        "macro_f1": 0.49695476541400496,
        "accuracy": 0.5269914417379855
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4955390019379845,
          "balanced_accuracy": 0.49399577167019026,
          "macro_f1": 0.4232883145281888
        },
        "5": {
          "auroc": 0.48671313424947144,
          "balanced_accuracy": 0.4885852713178294,
          "macro_f1": 0.3984883565400239
        },
        "10": {
          "auroc": 0.4859022639182523,
          "balanced_accuracy": 0.4936522198731501,
          "macro_f1": 0.40143036322945413
        },
        "50": {
          "auroc": 0.48613581307258635,
          "balanced_accuracy": 0.49338574700493304,
          "macro_f1": 0.39697597136007295
        },
        "100": {
          "auroc": 0.4874753347427766,
          "balanced_accuracy": 0.49453268146582097,
          "macro_f1": 0.3992057476075355
        }
      }
    },
    {
      "task_id": "TCGA_COAD/MET_mutation",
      "fold": 0,
      "n": 434,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.39914770531400967,
        "balanced_accuracy": 0.43628260869565216,
        "macro_f1": 0.24386386484124586,
        "accuracy": 0.30853456221198156
      },
      "MI-Hyper": {
        "auroc": 0.6194789510006901,
        "balanced_accuracy": 0.5912525879917184,
        "macro_f1": 0.44005032072007033,
        "accuracy": 0.6287030941408822
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.41452475845410625,
          "balanced_accuracy": 0.44357971014492753,
          "macro_f1": 0.275131349259173
        },
        "5": {
          "auroc": 0.3939661835748792,
          "balanced_accuracy": 0.43021256038647343,
          "macro_f1": 0.2431552148576469
        },
        "10": {
          "auroc": 0.4000036231884058,
          "balanced_accuracy": 0.4353719806763285,
          "macro_f1": 0.23840310377192464
        },
        "50": {
          "auroc": 0.39555193236714975,
          "balanced_accuracy": 0.4406304347826087,
          "macro_f1": 0.2330747836332568
        },
        "100": {
          "auroc": 0.3916920289855072,
          "balanced_accuracy": 0.4316183574879227,
          "macro_f1": 0.2295548726842279
        }
      }
    },
    {
      "task_id": "TCGA_COAD/PIK3CA_mutation",
      "fold": 3,
      "n": 434,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4822898774669269,
        "balanced_accuracy": 0.4883536109303839,
        "macro_f1": 0.3785708441898256,
        "accuracy": 0.441926267281106
      },
      "MI-Hyper": {
        "auroc": 0.5656427177246955,
        "balanced_accuracy": 0.529874213836478,
        "macro_f1": 0.5197614071806401,
        "accuracy": 0.6435154707044108
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4796718445022771,
          "balanced_accuracy": 0.4892333550206029,
          "macro_f1": 0.4008766400695559
        },
        "5": {
          "auroc": 0.48612678919973973,
          "balanced_accuracy": 0.4866097375840382,
          "macro_f1": 0.37733665073362344
        },
        "10": {
          "auroc": 0.4824605562784645,
          "balanced_accuracy": 0.4870776404250705,
          "macro_f1": 0.37427942512587953
        },
        "50": {
          "auroc": 0.48179516373888526,
          "balanced_accuracy": 0.4898053567555845,
          "macro_f1": 0.37139375331287133
        },
        "100": {
          "auroc": 0.48139503361526786,
          "balanced_accuracy": 0.48904196486662327,
          "macro_f1": 0.36896775170719776
        }
      }
    },
    {
      "task_id": "TCGA_COAD/SMAD4_mutation",
      "fold": 0,
      "n": 434,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.43992287348877374,
        "balanced_accuracy": 0.4723132556131261,
        "macro_f1": 0.30235852098229876,
        "accuracy": 0.4079815668202765
      },
      "MI-Hyper": {
        "auroc": 0.5847134838391315,
        "balanced_accuracy": 0.5710045028374044,
        "macro_f1": 0.43505830899777076,
        "accuracy": 0.5312705727452272
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.42963649611398963,
          "balanced_accuracy": 0.46167530224525044,
          "macro_f1": 0.31218196273405535
        },
        "5": {
          "auroc": 0.4397422819516407,
          "balanced_accuracy": 0.4767994386873921,
          "macro_f1": 0.304345758010864
        },
        "10": {
          "auroc": 0.4398912456822107,
          "balanced_accuracy": 0.472792530224525,
          "macro_f1": 0.2993754261756544
        },
        "50": {
          "auroc": 0.4431851791882556,
          "balanced_accuracy": 0.473418609671848,
          "macro_f1": 0.2968458553902191
        },
        "100": {
          "auroc": 0.447159164507772,
          "balanced_accuracy": 0.47688039723661485,
          "macro_f1": 0.299043602600701
        }
      }
    },
    {
      "task_id": "TCGA_COAD/ajcc_pathologic_m",
      "fold": 2,
      "n": 380,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5810394791666667,
        "balanced_accuracy": 0.54111875,
        "macro_f1": 0.43159360188822266,
        "accuracy": 0.5581684210526316
      },
      "MI-Hyper": {
        "auroc": 0.6844866071428571,
        "balanced_accuracy": 0.635342261904762,
        "macro_f1": 0.5748942973784895,
        "accuracy": 0.687218045112782
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5614453125,
          "balanced_accuracy": 0.5293229166666666,
          "macro_f1": 0.4353505915441013
        },
        "5": {
          "auroc": 0.5842986979166667,
          "balanced_accuracy": 0.5428333333333333,
          "macro_f1": 0.4343076767430547
        },
        "10": {
          "auroc": 0.5807197916666667,
          "balanced_accuracy": 0.54340625,
          "macro_f1": 0.4337318020335623
        },
        "50": {
          "auroc": 0.58901953125,
          "balanced_accuracy": 0.5447916666666667,
          "macro_f1": 0.42814036517066173
        },
        "100": {
          "auroc": 0.5897140625,
          "balanced_accuracy": 0.5452395833333333,
          "macro_f1": 0.4264375739497334
        }
      }
    },
    {
      "task_id": "TCGA_COAD/ajcc_pathologic_n",
      "fold": 2,
      "n": 433,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5277001617903478,
        "balanced_accuracy": 0.34184530255048184,
        "macro_f1": 0.21086864998580823,
        "accuracy": 0.2730531177829099
      },
      "MI-Hyper": {
        "auroc": 0.6192923166484549,
        "balanced_accuracy": 0.4232593435780687,
        "macro_f1": 0.3845748648397032,
        "accuracy": 0.46156384031672715
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.519208647203194,
          "balanced_accuracy": 0.34616848843940473,
          "macro_f1": 0.23114081295918198
        },
        "5": {
          "auroc": 0.5243261271779712,
          "balanced_accuracy": 0.338016821602479,
          "macro_f1": 0.20760997080478294
        },
        "10": {
          "auroc": 0.523000123776255,
          "balanced_accuracy": 0.3399055913099738,
          "macro_f1": 0.20470255037714186
        },
        "50": {
          "auroc": 0.5345448685247507,
          "balanced_accuracy": 0.3432196002315524,
          "macro_f1": 0.20514952821419005
        },
        "100": {
          "auroc": 0.5374210422695681,
          "balanced_accuracy": 0.34191601116899917,
          "macro_f1": 0.20574038757374427
        }
      }
    },
    {
      "task_id": "TCGA_COAD/ajcc_pathologic_stage",
      "fold": 2,
      "n": 422,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5838139594192437,
        "balanced_accuracy": 0.289447138656866,
        "macro_f1": 0.25335437720469584,
        "accuracy": 0.36613270142180093
      },
      "MI-Hyper": {
        "auroc": 0.5887896195845482,
        "balanced_accuracy": 0.31791671837462016,
        "macro_f1": 0.2647414588393327,
        "accuracy": 0.2921462423832092
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5664953107209989,
          "balanced_accuracy": 0.2798847599955452,
          "macro_f1": 0.25079609997917157
        },
        "5": {
          "auroc": 0.5828904524993459,
          "balanced_accuracy": 0.2889631027954115,
          "macro_f1": 0.2525774711194899
        },
        "10": {
          "auroc": 0.5877257061195249,
          "balanced_accuracy": 0.28907695734491595,
          "macro_f1": 0.25124785619021744
        },
        "50": {
          "auroc": 0.5899797002022671,
          "balanced_accuracy": 0.29307386011805325,
          "macro_f1": 0.25458926393480724
        },
        "100": {
          "auroc": 0.5919786275540818,
          "balanced_accuracy": 0.2962370130304043,
          "macro_f1": 0.2575611947997931
        }
      }
    },
    {
      "task_id": "TCGA_COAD/ajcc_pathologic_t",
      "fold": 2,
      "n": 432,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5514389514719097,
        "balanced_accuracy": 0.26707862473186506,
        "macro_f1": 0.16742720241158174,
        "accuracy": 0.37060185185185185
      },
      "MI-Hyper": {
        "auroc": 0.554086317187919,
        "balanced_accuracy": 0.32396110370188136,
        "macro_f1": 0.15599917470701577,
        "accuracy": 0.20502645502645503
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5452506879806,
          "balanced_accuracy": 0.2719279736547932,
          "macro_f1": 0.1756385705332085
        },
        "5": {
          "auroc": 0.5402528603006592,
          "balanced_accuracy": 0.25869996072388896,
          "macro_f1": 0.16395861657048563
        },
        "10": {
          "auroc": 0.5442506241864722,
          "balanced_accuracy": 0.26264920994591984,
          "macro_f1": 0.16589222738456375
        },
        "50": {
          "auroc": 0.559142459871635,
          "balanced_accuracy": 0.26713537569110846,
          "macro_f1": 0.1658119547889123
        },
        "100": {
          "auroc": 0.5682981250201824,
          "balanced_accuracy": 0.2749806036436146,
          "macro_f1": 0.16583464278073845
        }
      }
    },
    {
      "task_id": "TCGA_COAD/molecular_subtype_other",
      "fold": 1,
      "n": 318,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.4827297432778936,
        "balanced_accuracy": 0.33327221368834276,
        "macro_f1": 0.3428747595419013,
        "accuracy": 0.47959748427672955
      },
      "MI-Hyper": {
        "auroc": 0.524628236202656,
        "balanced_accuracy": 0.37546082949308757,
        "macro_f1": 0.3619698710736453,
        "accuracy": 0.5197663971248877
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.49989567147527536,
          "balanced_accuracy": 0.32977103601297153,
          "macro_f1": 0.33924555366418546
        },
        "5": {
          "auroc": 0.4897783724846193,
          "balanced_accuracy": 0.3278700290151903,
          "macro_f1": 0.33757966078283724
        },
        "10": {
          "auroc": 0.4846545160787014,
          "balanced_accuracy": 0.33779151732377544,
          "macro_f1": 0.34663317828305346
        },
        "50": {
          "auroc": 0.4723684060850956,
          "balanced_accuracy": 0.33712365591397847,
          "macro_f1": 0.34677323745712946
        },
        "100": {
          "auroc": 0.46695175026577634,
          "balanced_accuracy": 0.33380483017579793,
          "macro_f1": 0.3441421675223006
        }
      }
    },
    {
      "task_id": "TCGA_COAD/molecular_subtype_selected",
      "fold": 1,
      "n": 318,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.4803531596338699,
        "balanced_accuracy": 0.30996866359447006,
        "macro_f1": 0.33202904273444867,
        "accuracy": 0.4760125786163522
      },
      "MI-Hyper": {
        "auroc": 0.5251081552165049,
        "balanced_accuracy": 0.37225148123765633,
        "macro_f1": 0.361260229800533,
        "accuracy": 0.5170709793351302
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5025368058374766,
          "balanced_accuracy": 0.3176244239631336,
          "macro_f1": 0.3352754632201719
        },
        "5": {
          "auroc": 0.48536421572486893,
          "balanced_accuracy": 0.30956238265915687,
          "macro_f1": 0.3309896880295855
        },
        "10": {
          "auroc": 0.4782298946910332,
          "balanced_accuracy": 0.3106914149172214,
          "macro_f1": 0.3328839076896428
        },
        "50": {
          "auroc": 0.46970934490894833,
          "balanced_accuracy": 0.30759071513910224,
          "macro_f1": 0.3319235043576834
        },
        "100": {
          "auroc": 0.4659255370070223,
          "balanced_accuracy": 0.3043743812937361,
          "macro_f1": 0.3290726503751597
        }
      }
    },
    {
      "task_id": "TCGA_COAD/primary_diagnosis",
      "fold": 0,
      "n": 420,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.8751693037231795,
        "balanced_accuracy": 0.7327555284285647,
        "macro_f1": 0.7404294303160212,
        "accuracy": 0.8790095238095238
      },
      "MI-Hyper": {
        "auroc": 0.6562078702554781,
        "balanced_accuracy": 0.5943270307794464,
        "macro_f1": 0.5820357851465123,
        "accuracy": 0.7761904761904762
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.8830358232780883,
          "balanced_accuracy": 0.7549208883046152,
          "macro_f1": 0.7547186096744248
        },
        "5": {
          "auroc": 0.8800854500211277,
          "balanced_accuracy": 0.7387652002441429,
          "macro_f1": 0.7437285991506429
        },
        "10": {
          "auroc": 0.8779844124137283,
          "balanced_accuracy": 0.7373810977041175,
          "macro_f1": 0.7467933735383714
        },
        "50": {
          "auroc": 0.8700795812009953,
          "balanced_accuracy": 0.7238184891309452,
          "macro_f1": 0.7355196184781048
        },
        "100": {
          "auroc": 0.8646612517019578,
          "balanced_accuracy": 0.7088919667590028,
          "macro_f1": 0.7213869507385617
        }
      }
    },
    {
      "task_id": "TCGA_ESCA/ajcc_pathologic_n",
      "fold": 4,
      "n": 130,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.4364910654236637,
        "balanced_accuracy": 0.2980570987654321,
        "macro_f1": 0.20053934259195427,
        "accuracy": 0.2738153846153846
      },
      "MI-Hyper": {
        "auroc": 0.47281238374570217,
        "balanced_accuracy": 0.31236221340388004,
        "macro_f1": 0.2656573269657186,
        "accuracy": 0.2967032967032967
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4635263253007826,
          "balanced_accuracy": 0.30839506172839504,
          "macro_f1": 0.2178703105568923
        },
        "5": {
          "auroc": 0.4463671613360786,
          "balanced_accuracy": 0.3028202160493827,
          "macro_f1": 0.20245034664586042
        },
        "10": {
          "auroc": 0.43570300391853417,
          "balanced_accuracy": 0.2951311728395062,
          "macro_f1": 0.1939206475185138
        },
        "50": {
          "auroc": 0.42125633988186956,
          "balanced_accuracy": 0.2934375,
          "macro_f1": 0.1945088939339579
        },
        "100": {
          "auroc": 0.41560249668105376,
          "balanced_accuracy": 0.29050154320987653,
          "macro_f1": 0.19394651430454687
        }
      }
    },
    {
      "task_id": "TCGA_ESCA/ajcc_pathologic_stage",
      "fold": 4,
      "n": 130,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5697172290525608,
        "balanced_accuracy": 0.37413126036484246,
        "macro_f1": 0.2820198191857778,
        "accuracy": 0.3931076923076923
      },
      "MI-Hyper": {
        "auroc": 0.5970052713345142,
        "balanced_accuracy": 0.45204039327173656,
        "macro_f1": 0.3268065140580691,
        "accuracy": 0.35604395604395606
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5571216029214462,
          "balanced_accuracy": 0.36871310116086237,
          "macro_f1": 0.2724714437369528
        },
        "5": {
          "auroc": 0.5756556748085558,
          "balanced_accuracy": 0.37237271973466,
          "macro_f1": 0.2736020988580044
        },
        "10": {
          "auroc": 0.5708836982900978,
          "balanced_accuracy": 0.3753374792703151,
          "macro_f1": 0.2772533361801312
        },
        "50": {
          "auroc": 0.5729747138564445,
          "balanced_accuracy": 0.37654643449419567,
          "macro_f1": 0.29015318365729587
        },
        "100": {
          "auroc": 0.5719504553862594,
          "balanced_accuracy": 0.3776865671641791,
          "macro_f1": 0.29661903349650476
        }
      }
    },
    {
      "task_id": "TCGA_ESCA/ajcc_pathologic_t",
      "fold": 4,
      "n": 134,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.6940567274522419,
        "balanced_accuracy": 0.5250008844460899,
        "macro_f1": 0.467581250561429,
        "accuracy": 0.5879402985074627
      },
      "MI-Hyper": {
        "auroc": 0.7492747082368119,
        "balanced_accuracy": 0.5715372907153728,
        "macro_f1": 0.533561511727761,
        "accuracy": 0.5628997867803838
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6632774387039946,
          "balanced_accuracy": 0.46029371837591015,
          "macro_f1": 0.4376754492326607
        },
        "5": {
          "auroc": 0.6852981982019588,
          "balanced_accuracy": 0.5049826196059073,
          "macro_f1": 0.4585203782654429
        },
        "10": {
          "auroc": 0.6957301684513207,
          "balanced_accuracy": 0.5298594142087293,
          "macro_f1": 0.4758487142718877
        },
        "50": {
          "auroc": 0.7102245008636814,
          "balanced_accuracy": 0.5552889876177547,
          "macro_f1": 0.4783546721419621
        },
        "100": {
          "auroc": 0.7157533310402538,
          "balanced_accuracy": 0.5745796824221482,
          "macro_f1": 0.48750703889519187
        }
      }
    },
    {
      "task_id": "TCGA_ESCA/molecular_subtype_other",
      "fold": 0,
      "n": 141,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.7696491596638656,
        "balanced_accuracy": 0.6215126050420169,
        "macro_f1": 0.596225803509628,
        "accuracy": 0.6939858156028369
      },
      "MI-Hyper": {
        "auroc": 0.9463385354141657,
        "balanced_accuracy": 0.842451980792317,
        "macro_f1": 0.8544013319460666,
        "accuracy": 0.8682877406281662
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7624411764705883,
          "balanced_accuracy": 0.60625,
          "macro_f1": 0.5751635732554845
        },
        "5": {
          "auroc": 0.7775241596638655,
          "balanced_accuracy": 0.6177563025210084,
          "macro_f1": 0.5921655823489897
        },
        "10": {
          "auroc": 0.781875,
          "balanced_accuracy": 0.6292373949579833,
          "macro_f1": 0.6086510786675327
        },
        "50": {
          "auroc": 0.768453781512605,
          "balanced_accuracy": 0.6333991596638655,
          "macro_f1": 0.6129902737017341
        },
        "100": {
          "auroc": 0.7579516806722689,
          "balanced_accuracy": 0.6209201680672269,
          "macro_f1": 0.5921585095743983
        }
      }
    },
    {
      "task_id": "TCGA_ESCA/molecular_subtype_selected",
      "fold": 0,
      "n": 141,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.8197655462184874,
        "balanced_accuracy": 0.5993764705882353,
        "macro_f1": 0.5614079073457212,
        "accuracy": 0.6794609929078014
      },
      "MI-Hyper": {
        "auroc": 0.9445078031212485,
        "balanced_accuracy": 0.8403361344537815,
        "macro_f1": 0.8525211577376519,
        "accuracy": 0.8662613981762918
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7849411764705883,
          "balanced_accuracy": 0.5908046218487395,
          "macro_f1": 0.5477033448149602
        },
        "5": {
          "auroc": 0.8199033613445379,
          "balanced_accuracy": 0.6021596638655462,
          "macro_f1": 0.5643762901310182
        },
        "10": {
          "auroc": 0.8294495798319328,
          "balanced_accuracy": 0.6115105042016807,
          "macro_f1": 0.5787594648205826
        },
        "50": {
          "auroc": 0.8341176470588235,
          "balanced_accuracy": 0.6063634453781512,
          "macro_f1": 0.57385108670361
        },
        "100": {
          "auroc": 0.8304159663865547,
          "balanced_accuracy": 0.5860441176470588,
          "macro_f1": 0.5423493502584353
        }
      }
    },
    {
      "task_id": "TCGA_ESCA/primary_diagnosis",
      "fold": 0,
      "n": 147,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.9979001876172607,
        "balanced_accuracy": 0.9713317073170731,
        "macro_f1": 0.9678828513816293,
        "accuracy": 0.9681088435374149
      },
      "MI-Hyper": {
        "auroc": 0.9930581613508442,
        "balanced_accuracy": 0.9563923880997052,
        "macro_f1": 0.957526828294054,
        "accuracy": 0.9582118561710398
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.9965666041275797,
          "balanced_accuracy": 0.9691463414634146,
          "macro_f1": 0.9653522019986849
        },
        "5": {
          "auroc": 0.9976885553470919,
          "balanced_accuracy": 0.972889305816135,
          "macro_f1": 0.9697050334260665
        },
        "10": {
          "auroc": 0.9978686679174484,
          "balanced_accuracy": 0.9735309568480299,
          "macro_f1": 0.9703883969640721
        },
        "50": {
          "auroc": 0.9986191369606003,
          "balanced_accuracy": 0.9701801125703564,
          "macro_f1": 0.9665751719688325
        },
        "100": {
          "auroc": 0.9987579737335834,
          "balanced_accuracy": 0.9709118198874296,
          "macro_f1": 0.9673934525504905
        }
      }
    },
    {
      "task_id": "TCGA_ESCA/tumor_grade",
      "fold": 1,
      "n": 139,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5361360260497285,
        "balanced_accuracy": 0.3318982456140351,
        "macro_f1": 0.24108254056850356,
        "accuracy": 0.36135251798561147
      },
      "MI-Hyper": {
        "auroc": 0.5261403891412181,
        "balanced_accuracy": 0.3299081035923141,
        "macro_f1": 0.2548126880263021,
        "accuracy": 0.31654676258992803
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5291028109025666,
          "balanced_accuracy": 0.3274970760233918,
          "macro_f1": 0.22403277283556533
        },
        "5": {
          "auroc": 0.5390566197256618,
          "balanced_accuracy": 0.3263313840155946,
          "macro_f1": 0.22718722372073266
        },
        "10": {
          "auroc": 0.5410270898315284,
          "balanced_accuracy": 0.33200779727095514,
          "macro_f1": 0.24068121583199933
        },
        "50": {
          "auroc": 0.5364538544601153,
          "balanced_accuracy": 0.33649707602339185,
          "macro_f1": 0.2548141633413
        },
        "100": {
          "auroc": 0.5350397553287709,
          "balanced_accuracy": 0.3371578947368421,
          "macro_f1": 0.2586973271129204
        }
      }
    },
    {
      "task_id": "TCGA_GBM/EGFR_mutation",
      "fold": 2,
      "n": 389,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4731030015978087,
        "balanced_accuracy": 0.49554656471125313,
        "macro_f1": 0.4148387295304847,
        "accuracy": 0.6273727506426735
      },
      "MI-Hyper": {
        "auroc": 0.42390843577787196,
        "balanced_accuracy": 0.46498679362180845,
        "macro_f1": 0.2374065225748913,
        "accuracy": 0.2622107969151671
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.46627881762154755,
          "balanced_accuracy": 0.48777961652590734,
          "macro_f1": 0.41777684321826897
        },
        "5": {
          "auroc": 0.4744136612645514,
          "balanced_accuracy": 0.503948870120977,
          "macro_f1": 0.41704326511195156
        },
        "10": {
          "auroc": 0.474673590504451,
          "balanced_accuracy": 0.5018346267975349,
          "macro_f1": 0.4142636503829994
        },
        "50": {
          "auroc": 0.4732817849805981,
          "balanced_accuracy": 0.4920275051358137,
          "macro_f1": 0.4111589735795967
        },
        "100": {
          "auroc": 0.47686715361789545,
          "balanced_accuracy": 0.49214220497603284,
          "macro_f1": 0.4139509153596066
        }
      }
    },
    {
      "task_id": "TCGA_HNSC/CDKN2A_mutation",
      "fold": 2,
      "n": 450,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.501345312069546,
        "balanced_accuracy": 0.4957561602742661,
        "macro_f1": 0.47362915627347707,
        "accuracy": 0.6977333333333333
      },
      "MI-Hyper": {
        "auroc": 0.5671431632434418,
        "balanced_accuracy": 0.5325734750724802,
        "macro_f1": 0.3452244754075564,
        "accuracy": 0.3514285714285714
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5040002754905262,
          "balanced_accuracy": 0.4937690164988215,
          "macro_f1": 0.47837176639733026
        },
        "5": {
          "auroc": 0.4960819125164529,
          "balanced_accuracy": 0.4949701551929964,
          "macro_f1": 0.4727231928159861
        },
        "10": {
          "auroc": 0.49948758762129236,
          "balanced_accuracy": 0.49522176987358046,
          "macro_f1": 0.47218400557065443
        },
        "50": {
          "auroc": 0.5042534206740334,
          "balanced_accuracy": 0.49649055679696347,
          "macro_f1": 0.4716425596255655
        },
        "100": {
          "auroc": 0.5029033640454253,
          "balanced_accuracy": 0.49832930300896877,
          "macro_f1": 0.47322425695784914
        }
      }
    },
    {
      "task_id": "TCGA_HNSC/TP53_mutation",
      "fold": 3,
      "n": 450,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.44896836488071024,
        "balanced_accuracy": 0.4858520184737611,
        "macro_f1": 0.3631952106936993,
        "accuracy": 0.4412888888888889
      },
      "MI-Hyper": {
        "auroc": 0.46824010419693496,
        "balanced_accuracy": 0.4838320405574946,
        "macro_f1": 0.4358735032299877,
        "accuracy": 0.49142857142857144
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4572913924717031,
          "balanced_accuracy": 0.48578573308765466,
          "macro_f1": 0.38086572686251297
        },
        "5": {
          "auroc": 0.45241774151092395,
          "balanced_accuracy": 0.48806049438847543,
          "macro_f1": 0.36815887658551916
        },
        "10": {
          "auroc": 0.4510530283088851,
          "balanced_accuracy": 0.4888463471248415,
          "macro_f1": 0.3645641541339444
        },
        "50": {
          "auroc": 0.44531264208284477,
          "balanced_accuracy": 0.48428868841082584,
          "macro_f1": 0.353116078144321
        },
        "100": {
          "auroc": 0.4387670200291943,
          "balanced_accuracy": 0.48227882935700783,
          "macro_f1": 0.3492712177421991
        }
      }
    },
    {
      "task_id": "TCGA_HNSC/ajcc_pathologic_n",
      "fold": 1,
      "n": 366,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.518308084863535,
        "balanced_accuracy": 0.34283909510694566,
        "macro_f1": 0.2765984287808941,
        "accuracy": 0.37663387978142077
      },
      "MI-Hyper": {
        "auroc": 0.5647330477706138,
        "balanced_accuracy": 0.34282112565501394,
        "macro_f1": 0.2586381140472652,
        "accuracy": 0.42466822794691644
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.511255026617892,
          "balanced_accuracy": 0.3416922212630685,
          "macro_f1": 0.2984290135313742
        },
        "5": {
          "auroc": 0.5207883240944552,
          "balanced_accuracy": 0.3455436346446335,
          "macro_f1": 0.282295692965334
        },
        "10": {
          "auroc": 0.5233260010577863,
          "balanced_accuracy": 0.3450574807141584,
          "macro_f1": 0.27698128636935243
        },
        "50": {
          "auroc": 0.5193117244542576,
          "balanced_accuracy": 0.3426468532905825,
          "macro_f1": 0.2660351095901568
        },
        "100": {
          "auroc": 0.5168593480932838,
          "balanced_accuracy": 0.3392552856222853,
          "macro_f1": 0.25925104144825295
        }
      }
    },
    {
      "task_id": "TCGA_HNSC/ajcc_pathologic_stage",
      "fold": 1,
      "n": 400,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5346765009636519,
        "balanced_accuracy": 0.25768570288849907,
        "macro_f1": 0.1393306500108135,
        "accuracy": 0.189
      },
      "MI-Hyper": {
        "auroc": 0.5736633427241858,
        "balanced_accuracy": 0.26980257979875477,
        "macro_f1": 0.1673773211027622,
        "accuracy": 0.27964285714285714
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5341816173309352,
          "balanced_accuracy": 0.26719439997300176,
          "macro_f1": 0.15897284062328798
        },
        "5": {
          "auroc": 0.5306738824316003,
          "balanced_accuracy": 0.25838343861395446,
          "macro_f1": 0.14145583335423406
        },
        "10": {
          "auroc": 0.5299390117538659,
          "balanced_accuracy": 0.25568718432372184,
          "macro_f1": 0.13644614522916146
        },
        "50": {
          "auroc": 0.5388170328070422,
          "balanced_accuracy": 0.2529418024938071,
          "macro_f1": 0.12907872331486261
        },
        "100": {
          "auroc": 0.5397709604948161,
          "balanced_accuracy": 0.2542216890380102,
          "macro_f1": 0.13069970753252125
        }
      }
    },
    {
      "task_id": "TCGA_HNSC/ajcc_pathologic_t",
      "fold": 1,
      "n": 408,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5324688020686033,
        "balanced_accuracy": 0.2544688773179867,
        "macro_f1": 0.14805481483177366,
        "accuracy": 0.22765686274509803
      },
      "MI-Hyper": {
        "auroc": 0.5591314470640663,
        "balanced_accuracy": 0.2621382921910464,
        "macro_f1": 0.20324623764128835,
        "accuracy": 0.3382352941176471
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5210410716553102,
          "balanced_accuracy": 0.2606987144352861,
          "macro_f1": 0.1671744232292145
        },
        "5": {
          "auroc": 0.5321145494499168,
          "balanced_accuracy": 0.25588392763033074,
          "macro_f1": 0.15184422909191184
        },
        "10": {
          "auroc": 0.5348435673364816,
          "balanced_accuracy": 0.25343171645199597,
          "macro_f1": 0.14434531490218036
        },
        "50": {
          "auroc": 0.5362103129152922,
          "balanced_accuracy": 0.2507843341343958,
          "macro_f1": 0.13856932566642433
        },
        "100": {
          "auroc": 0.5381345089860158,
          "balanced_accuracy": 0.2515456939379247,
          "macro_f1": 0.13834078126913732
        }
      }
    },
    {
      "task_id": "TCGA_HNSC/molecular_subtype_dnameth",
      "fold": 0,
      "n": 222,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5146845024427439,
        "balanced_accuracy": 0.22912761909517626,
        "macro_f1": 0.11914009808266575,
        "accuracy": 0.1572972972972973
      },
      "MI-Hyper": {
        "auroc": 0.45582107434660735,
        "balanced_accuracy": 0.21544545662067882,
        "macro_f1": 0.15806598928183113,
        "accuracy": 0.19498069498069498
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5055417859203927,
          "balanced_accuracy": 0.23111450114850693,
          "macro_f1": 0.1424078850902086
        },
        "5": {
          "auroc": 0.510055413375391,
          "balanced_accuracy": 0.2264319634475182,
          "macro_f1": 0.1300521008450267
        },
        "10": {
          "auroc": 0.5147297626912638,
          "balanced_accuracy": 0.21915809447717965,
          "macro_f1": 0.11949345328699314
        },
        "50": {
          "auroc": 0.5214427917416461,
          "balanced_accuracy": 0.2288230050933786,
          "macro_f1": 0.10379293573392555
        },
        "100": {
          "auroc": 0.5216527584850261,
          "balanced_accuracy": 0.2401105313092979,
          "macro_f1": 0.09995411545717472
        }
      }
    },
    {
      "task_id": "TCGA_HNSC/molecular_subtype_mrna",
      "fold": 4,
      "n": 222,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5245367389891716,
        "balanced_accuracy": 0.2415336507936508,
        "macro_f1": 0.18543439196499406,
        "accuracy": 0.21652252252252255
      },
      "MI-Hyper": {
        "auroc": 0.5527274800303644,
        "balanced_accuracy": 0.2552664399092971,
        "macro_f1": 0.18615822075818722,
        "accuracy": 0.27670527670527667
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5134804904499988,
          "balanced_accuracy": 0.24723253968253966,
          "macro_f1": 0.20286589153574985
        },
        "5": {
          "auroc": 0.5204017047549298,
          "balanced_accuracy": 0.24175000000000002,
          "macro_f1": 0.19183198453163733
        },
        "10": {
          "auroc": 0.5247968279056758,
          "balanced_accuracy": 0.24040555555555554,
          "macro_f1": 0.1888119884366188
        },
        "50": {
          "auroc": 0.530333196823404,
          "balanced_accuracy": 0.24614999999999998,
          "macro_f1": 0.1824311609237903
        },
        "100": {
          "auroc": 0.5336714750118503,
          "balanced_accuracy": 0.23213015873015874,
          "macro_f1": 0.16123093439717404
        }
      }
    },
    {
      "task_id": "TCGA_HNSC/molecular_subtype_selected",
      "fold": 4,
      "n": 222,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.4821429183054263,
        "balanced_accuracy": 0.24151650793650795,
        "macro_f1": 0.20842435783196614,
        "accuracy": 0.25526126126126125
      },
      "MI-Hyper": {
        "auroc": 0.5496632601714946,
        "balanced_accuracy": 0.258327664399093,
        "macro_f1": 0.18977912681366813,
        "accuracy": 0.28893178893178895
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4883577230777224,
          "balanced_accuracy": 0.23670238095238094,
          "macro_f1": 0.21243260703355582
        },
        "5": {
          "auroc": 0.4831922417271993,
          "balanced_accuracy": 0.25385714285714284,
          "macro_f1": 0.21990861593271777
        },
        "10": {
          "auroc": 0.4821325479030281,
          "balanced_accuracy": 0.24661984126984127,
          "macro_f1": 0.21139203925909458
        },
        "50": {
          "auroc": 0.4808276461254098,
          "balanced_accuracy": 0.23919285714285712,
          "macro_f1": 0.20294076066038522
        },
        "100": {
          "auroc": 0.4762044326937722,
          "balanced_accuracy": 0.23121031746031748,
          "macro_f1": 0.1954477662740774
        }
      }
    },
    {
      "task_id": "TCGA_HNSC/tumor_grade",
      "fold": 3,
      "n": 428,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.541901883342338,
        "balanced_accuracy": 0.3290916131361732,
        "macro_f1": 0.1472828322749453,
        "accuracy": 0.2531214953271028
      },
      "MI-Hyper": {
        "auroc": 0.672188151128885,
        "balanced_accuracy": 0.4851190026354396,
        "macro_f1": 0.40622449052569276,
        "accuracy": 0.4552736982643525
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5200422866502765,
          "balanced_accuracy": 0.3240431854632172,
          "macro_f1": 0.14648027508854095
        },
        "5": {
          "auroc": 0.5430892769951418,
          "balanced_accuracy": 0.32737563291936417,
          "macro_f1": 0.14567794197515582
        },
        "10": {
          "auroc": 0.5434085729404131,
          "balanced_accuracy": 0.3282141513632433,
          "macro_f1": 0.14757496962242933
        },
        "50": {
          "auroc": 0.5519698403921223,
          "balanced_accuracy": 0.330977899253512,
          "macro_f1": 0.1460467737545321
        },
        "100": {
          "auroc": 0.5509994397337363,
          "balanced_accuracy": 0.3348471966815292,
          "macro_f1": 0.1506342009340683
        }
      }
    },
    {
      "task_id": "TCGA_KICH/ajcc_pathologic_stage",
      "fold": 3,
      "n": 102,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5493392101697603,
        "balanced_accuracy": 0.33369261239849474,
        "macro_f1": 0.21098631540191162,
        "accuracy": 0.39819607843137256
      },
      "MI-Hyper": {
        "auroc": 0.535930535552635,
        "balanced_accuracy": 0.36318365730130436,
        "macro_f1": 0.2761857548509258,
        "accuracy": 0.4369747899159664
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5474059652622664,
          "balanced_accuracy": 0.34172311348781936,
          "macro_f1": 0.24837712630687214
        },
        "5": {
          "auroc": 0.553048895787788,
          "balanced_accuracy": 0.3298613586848881,
          "macro_f1": 0.20776431191290176
        },
        "10": {
          "auroc": 0.5536885066055494,
          "balanced_accuracy": 0.3314497920380273,
          "macro_f1": 0.20389521060033644
        },
        "50": {
          "auroc": 0.5446288914611717,
          "balanced_accuracy": 0.3327312339077045,
          "macro_f1": 0.19850915142961786
        },
        "100": {
          "auroc": 0.5479237917320261,
          "balanced_accuracy": 0.3326975638740345,
          "macro_f1": 0.19638577675982988
        }
      }
    },
    {
      "task_id": "TCGA_KICH/ajcc_pathologic_t",
      "fold": 3,
      "n": 107,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5733463997934587,
        "balanced_accuracy": 0.3696472416472416,
        "macro_f1": 0.31830734008603556,
        "accuracy": 0.4672523364485981
      },
      "MI-Hyper": {
        "auroc": 0.5877634907046672,
        "balanced_accuracy": 0.39552114552114553,
        "macro_f1": 0.34193093159928933,
        "accuracy": 0.48731642189586116
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5848648426295485,
          "balanced_accuracy": 0.3924592074592075,
          "macro_f1": 0.3578697010894522
        },
        "5": {
          "auroc": 0.5749246062187239,
          "balanced_accuracy": 0.37312354312354307,
          "macro_f1": 0.3267929767421054
        },
        "10": {
          "auroc": 0.577238816562346,
          "balanced_accuracy": 0.36322066822066823,
          "macro_f1": 0.3105928545210838
        },
        "50": {
          "auroc": 0.5685562380562381,
          "balanced_accuracy": 0.3606138306138306,
          "macro_f1": 0.29989478635683836
        },
        "100": {
          "auroc": 0.5611474955004367,
          "balanced_accuracy": 0.3588189588189588,
          "macro_f1": 0.296386381720698
        }
      }
    },
    {
      "task_id": "TCGA_KIRC/BAP1_mutation",
      "fold": 1,
      "n": 513,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4474742382271468,
        "balanced_accuracy": 0.4897347368421052,
        "macro_f1": 0.25415872158882147,
        "accuracy": 0.31743469785575046
      },
      "MI-Hyper": {
        "auroc": 0.6066660071230708,
        "balanced_accuracy": 0.5556390977443609,
        "macro_f1": 0.3040491562322079,
        "accuracy": 0.4076858813700919
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4455282548476454,
          "balanced_accuracy": 0.48770526315789475,
          "macro_f1": 0.26825000263787346
        },
        "5": {
          "auroc": 0.45453019390581717,
          "balanced_accuracy": 0.4918736842105263,
          "macro_f1": 0.2560688520382078
        },
        "10": {
          "auroc": 0.4480853185595568,
          "balanced_accuracy": 0.4879157894736842,
          "macro_f1": 0.25231031643254187
        },
        "50": {
          "auroc": 0.4457429362880886,
          "balanced_accuracy": 0.4904842105263158,
          "macro_f1": 0.24766245291244854
        },
        "100": {
          "auroc": 0.44348448753462605,
          "balanced_accuracy": 0.4906947368421053,
          "macro_f1": 0.24650198392303557
        }
      }
    },
    {
      "task_id": "TCGA_KIRC/PBRM1_mutation",
      "fold": 2,
      "n": 513,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5245243983709738,
        "balanced_accuracy": 0.5026952980377638,
        "macro_f1": 0.46621180461986483,
        "accuracy": 0.6499883040935672
      },
      "MI-Hyper": {
        "auroc": 0.49241550748400065,
        "balanced_accuracy": 0.4942891521658645,
        "macro_f1": 0.4468790863046963,
        "accuracy": 0.4775828460038986
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5314989818585709,
          "balanced_accuracy": 0.503557941503147,
          "macro_f1": 0.47413535313242916
        },
        "5": {
          "auroc": 0.5236202332469456,
          "balanced_accuracy": 0.5022578674564976,
          "macro_f1": 0.4655814756669524
        },
        "10": {
          "auroc": 0.5221768789337282,
          "balanced_accuracy": 0.5028737504627916,
          "macro_f1": 0.46520366237570243
        },
        "50": {
          "auroc": 0.5223977230655312,
          "balanced_accuracy": 0.5023337652721215,
          "macro_f1": 0.46363152442812444
        },
        "100": {
          "auroc": 0.5229281747500926,
          "balanced_accuracy": 0.5024531654942613,
          "macro_f1": 0.46250700749611584
        }
      }
    },
    {
      "task_id": "TCGA_KIRC/SETD2_mutation",
      "fold": 4,
      "n": 513,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5153033151904998,
        "balanced_accuracy": 0.4948853043047996,
        "macro_f1": 0.3468215205275479,
        "accuracy": 0.5284132553606238
      },
      "MI-Hyper": {
        "auroc": 0.6367498409556797,
        "balanced_accuracy": 0.5231957305435782,
        "macro_f1": 0.5119833681870486,
        "accuracy": 0.8646616541353384
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5379675903018307,
          "balanced_accuracy": 0.5077763483424047,
          "macro_f1": 0.3735558717574424
        },
        "5": {
          "auroc": 0.5188379515091539,
          "balanced_accuracy": 0.4955982187036121,
          "macro_f1": 0.3497866477755253
        },
        "10": {
          "auroc": 0.5124096981692232,
          "balanced_accuracy": 0.49228055418109845,
          "macro_f1": 0.3431607168573506
        },
        "50": {
          "auroc": 0.5045601187530925,
          "balanced_accuracy": 0.488894606630381,
          "macro_f1": 0.3347950118022884
        },
        "100": {
          "auroc": 0.5027412172191984,
          "balanced_accuracy": 0.4898767936665017,
          "macro_f1": 0.3328093544451326
        }
      }
    },
    {
      "task_id": "TCGA_KIRC/VHL_mutation",
      "fold": 0,
      "n": 513,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4850981789949181,
        "balanced_accuracy": 0.4822277315076228,
        "macro_f1": 0.4149030893618893,
        "accuracy": 0.5363196881091618
      },
      "MI-Hyper": {
        "auroc": 0.48326964184883436,
        "balanced_accuracy": 0.47910784867306605,
        "macro_f1": 0.453772217993712,
        "accuracy": 0.5811751601225286
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.48081662902315075,
          "balanced_accuracy": 0.4873392504234896,
          "macro_f1": 0.43665991014790584
        },
        "5": {
          "auroc": 0.4862297077922078,
          "balanced_accuracy": 0.48186388339920955,
          "macro_f1": 0.4111628813020027
        },
        "10": {
          "auroc": 0.4875627293901751,
          "balanced_accuracy": 0.48145221626199886,
          "macro_f1": 0.40758546378442795
        },
        "50": {
          "auroc": 0.4878404679559571,
          "balanced_accuracy": 0.48090750282326367,
          "macro_f1": 0.4092110927893154
        },
        "100": {
          "auroc": 0.4830413608130999,
          "balanced_accuracy": 0.4795758046301525,
          "macro_f1": 0.4098960987857945
        }
      }
    },
    {
      "task_id": "TCGA_KIRC/ajcc_pathologic_m",
      "fold": 3,
      "n": 483,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5585029075530298,
        "balanced_accuracy": 0.4963240600013216,
        "macro_f1": 0.42621684267988497,
        "accuracy": 0.7375403726708074
      },
      "MI-Hyper": {
        "auroc": 0.36893709112535517,
        "balanced_accuracy": 0.4460875475545402,
        "macro_f1": 0.31297523206693545,
        "accuracy": 0.3939662821650399
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5531112469437653,
          "balanced_accuracy": 0.49494812661071824,
          "macro_f1": 0.4327900224992786
        },
        "5": {
          "auroc": 0.5712761844974559,
          "balanced_accuracy": 0.4938425956518866,
          "macro_f1": 0.42327331009659075
        },
        "10": {
          "auroc": 0.5673442146302782,
          "balanced_accuracy": 0.4968671116103879,
          "macro_f1": 0.42613577533656266
        },
        "50": {
          "auroc": 0.5561316328553493,
          "balanced_accuracy": 0.4972057754576092,
          "macro_f1": 0.42401252711528165
        },
        "100": {
          "auroc": 0.5446512588383005,
          "balanced_accuracy": 0.49875669067600603,
          "macro_f1": 0.424872578351711
        }
      }
    },
    {
      "task_id": "TCGA_KIRC/ajcc_pathologic_n",
      "fold": 3,
      "n": 248,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.6839095851216023,
        "balanced_accuracy": 0.5392309012875537,
        "macro_f1": 0.4773913183599196,
        "accuracy": 0.7783548387096775
      },
      "MI-Hyper": {
        "auroc": 0.6892703862660944,
        "balanced_accuracy": 0.6459636215001021,
        "macro_f1": 0.4891620820410915,
        "accuracy": 0.6779953917050692
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7198798283261802,
          "balanced_accuracy": 0.5496824034334764,
          "macro_f1": 0.4882529015003898
        },
        "5": {
          "auroc": 0.6808154506437768,
          "balanced_accuracy": 0.5412761087267526,
          "macro_f1": 0.47927963561345693
        },
        "10": {
          "auroc": 0.6709742489270387,
          "balanced_accuracy": 0.535793991416309,
          "macro_f1": 0.4764075845096889
        },
        "50": {
          "auroc": 0.6729513590844063,
          "balanced_accuracy": 0.5349585121602289,
          "macro_f1": 0.47247603708172664
        },
        "100": {
          "auroc": 0.6749270386266094,
          "balanced_accuracy": 0.5344434907010015,
          "macro_f1": 0.4705404330943357
        }
      }
    },
    {
      "task_id": "TCGA_KIRC/ajcc_pathologic_stage",
      "fold": 3,
      "n": 510,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5390399980029873,
        "balanced_accuracy": 0.25570845192201375,
        "macro_f1": 0.1605652151174153,
        "accuracy": 0.2459450980392157
      },
      "MI-Hyper": {
        "auroc": 0.5919308914653553,
        "balanced_accuracy": 0.2726794269706871,
        "macro_f1": 0.23119040666214863,
        "accuracy": 0.4560224089635854
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5277613733825933,
          "balanced_accuracy": 0.25029945059374964,
          "macro_f1": 0.16379564177297212
        },
        "5": {
          "auroc": 0.5405202156456018,
          "balanced_accuracy": 0.2549368390131862,
          "macro_f1": 0.15970358207713833
        },
        "10": {
          "auroc": 0.5416096708814507,
          "balanced_accuracy": 0.25845633641867677,
          "macro_f1": 0.16095581165533454
        },
        "50": {
          "auroc": 0.5430496489676996,
          "balanced_accuracy": 0.25762961826937253,
          "macro_f1": 0.15962229708071646
        },
        "100": {
          "auroc": 0.5422590811375911,
          "balanced_accuracy": 0.2572200153150835,
          "macro_f1": 0.15874874300091515
        }
      }
    },
    {
      "task_id": "TCGA_KIRC/ajcc_pathologic_t",
      "fold": 3,
      "n": 513,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.62745274469299,
        "balanced_accuracy": 0.3022421339885836,
        "macro_f1": 0.24184820639445623,
        "accuracy": 0.48786744639376217
      },
      "MI-Hyper": {
        "auroc": 0.6582105468118807,
        "balanced_accuracy": 0.38615579230589625,
        "macro_f1": 0.2330635126757876,
        "accuracy": 0.4369256474519632
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6069289186387017,
          "balanced_accuracy": 0.30509120675548607,
          "macro_f1": 0.2495635330181836
        },
        "5": {
          "auroc": 0.625945892770119,
          "balanced_accuracy": 0.29675509968940195,
          "macro_f1": 0.2368597715123893
        },
        "10": {
          "auroc": 0.6293511787147223,
          "balanced_accuracy": 0.3000001689471443,
          "macro_f1": 0.23927430918961817
        },
        "50": {
          "auroc": 0.6372451735742637,
          "balanced_accuracy": 0.3035798594183313,
          "macro_f1": 0.24115810199507723
        },
        "100": {
          "auroc": 0.6377925597671431,
          "balanced_accuracy": 0.30578433513255426,
          "macro_f1": 0.24238531625701287
        }
      }
    },
    {
      "task_id": "TCGA_KIRC/tumor_grade",
      "fold": 2,
      "n": 505,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.6686665040795226,
        "balanced_accuracy": 0.26056534981287455,
        "macro_f1": 0.17812449195313826,
        "accuracy": 0.39066138613861384
      },
      "MI-Hyper": {
        "auroc": 0.6860497242931796,
        "balanced_accuracy": 0.41597351962450974,
        "macro_f1": 0.22239340944900257,
        "accuracy": 0.21357850070721357
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6416176014453757,
          "balanced_accuracy": 0.2740275176166265,
          "macro_f1": 0.19255520389016761
        },
        "5": {
          "auroc": 0.6711540854950583,
          "balanced_accuracy": 0.2617832898587849,
          "macro_f1": 0.17807752164821486
        },
        "10": {
          "auroc": 0.6793350579174731,
          "balanced_accuracy": 0.25914752004479724,
          "macro_f1": 0.17506616317370235
        },
        "50": {
          "auroc": 0.6768912601231547,
          "balanced_accuracy": 0.2549656744520606,
          "macro_f1": 0.1729883840743714
        },
        "100": {
          "auroc": 0.6743345154165507,
          "balanced_accuracy": 0.25290274709210353,
          "macro_f1": 0.17193518697923516
        }
      }
    },
    {
      "task_id": "TCGA_KIRP/BAP1_mutation",
      "fold": 1,
      "n": 274,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.48382817565576186,
        "balanced_accuracy": 0.49124137931034484,
        "macro_f1": 0.2330685180396059,
        "accuracy": 0.27694890510948905
      },
      "MI-Hyper": {
        "auroc": 0.4769904425076839,
        "balanced_accuracy": 0.4746958022820092,
        "macro_f1": 0.23216769071221782,
        "accuracy": 0.3175182481751825
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.49694665487768935,
          "balanced_accuracy": 0.5022251694665488,
          "macro_f1": 0.254436087890946
        },
        "5": {
          "auroc": 0.4889714117300324,
          "balanced_accuracy": 0.4994017094017094,
          "macro_f1": 0.23233534414675577
        },
        "10": {
          "auroc": 0.4839419392867669,
          "balanced_accuracy": 0.4886000589448865,
          "macro_f1": 0.22829677920061747
        },
        "50": {
          "auroc": 0.4748600058944886,
          "balanced_accuracy": 0.480834070144415,
          "macro_f1": 0.22557867337017853
        },
        "100": {
          "auroc": 0.474420866489832,
          "balanced_accuracy": 0.48514588859416446,
          "macro_f1": 0.22469570558953172
        }
      }
    },
    {
      "task_id": "TCGA_KIRP/MET_mutation",
      "fold": 0,
      "n": 274,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4337300347222222,
        "balanced_accuracy": 0.4723159722222222,
        "macro_f1": 0.22245238772550024,
        "accuracy": 0.24115328467153285
      },
      "MI-Hyper": {
        "auroc": 0.451109871031746,
        "balanced_accuracy": 0.4728422619047619,
        "macro_f1": 0.17211747944440745,
        "accuracy": 0.18039624608967675
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.44990885416666665,
          "balanced_accuracy": 0.47738715277777777,
          "macro_f1": 0.24516046062205685
        },
        "5": {
          "auroc": 0.4363237847222222,
          "balanced_accuracy": 0.4763194444444444,
          "macro_f1": 0.2218015643594427
        },
        "10": {
          "auroc": 0.4286957465277778,
          "balanced_accuracy": 0.4666623263888889,
          "macro_f1": 0.2146702411437798
        },
        "50": {
          "auroc": 0.42811631944444445,
          "balanced_accuracy": 0.4679774305555556,
          "macro_f1": 0.21404682766997118
        },
        "100": {
          "auroc": 0.42560546875,
          "balanced_accuracy": 0.47323350694444444,
          "macro_f1": 0.21658284483225063
        }
      }
    },
    {
      "task_id": "TCGA_KIRP/ajcc_pathologic_n",
      "fold": 3,
      "n": 65,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.7270898520084567,
        "balanced_accuracy": 0.6269302325581395,
        "macro_f1": 0.5553292429949459,
        "accuracy": 0.6136615384615385
      },
      "MI-Hyper": {
        "auroc": 0.6078224101479915,
        "balanced_accuracy": 0.5726366656599214,
        "macro_f1": 0.5434151493617096,
        "accuracy": 0.5604395604395604
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6817124735729386,
          "balanced_accuracy": 0.6245877378435518,
          "macro_f1": 0.5580313674098096
        },
        "5": {
          "auroc": 0.7229598308668076,
          "balanced_accuracy": 0.6352114164904862,
          "macro_f1": 0.5645832139356428
        },
        "10": {
          "auroc": 0.739529598308668,
          "balanced_accuracy": 0.6410676532769556,
          "macro_f1": 0.5702358315552439
        },
        "50": {
          "auroc": 0.7464059196617336,
          "balanced_accuracy": 0.6204228329809726,
          "macro_f1": 0.5463927531307449
        },
        "100": {
          "auroc": 0.7448414376321353,
          "balanced_accuracy": 0.6133615221987315,
          "macro_f1": 0.5374030489432884
        }
      }
    },
    {
      "task_id": "TCGA_KIRP/ajcc_pathologic_stage",
      "fold": 3,
      "n": 245,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.6340209450532249,
        "balanced_accuracy": 0.32544469091984624,
        "macro_f1": 0.23435606149449908,
        "accuracy": 0.3577795918367347
      },
      "MI-Hyper": {
        "auroc": 0.6087778926390386,
        "balanced_accuracy": 0.3459405501330967,
        "macro_f1": 0.25705241144346497,
        "accuracy": 0.4845481049562682
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6114505853916544,
          "balanced_accuracy": 0.33168219461697723,
          "macro_f1": 0.2505475519503493
        },
        "5": {
          "auroc": 0.6400691608291094,
          "balanced_accuracy": 0.32924578527063,
          "macro_f1": 0.23710826061443832
        },
        "10": {
          "auroc": 0.6451356081423857,
          "balanced_accuracy": 0.3323358473824312,
          "macro_f1": 0.23617267678999238
        },
        "50": {
          "auroc": 0.6382664410267818,
          "balanced_accuracy": 0.3183414670215912,
          "macro_f1": 0.2243047323009006
        },
        "100": {
          "auroc": 0.6351829298761934,
          "balanced_accuracy": 0.3156181603076013,
          "macro_f1": 0.22364708581681492
        }
      }
    },
    {
      "task_id": "TCGA_KIRP/ajcc_pathologic_t",
      "fold": 3,
      "n": 271,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.637265760329631,
        "balanced_accuracy": 0.42655255763002475,
        "macro_f1": 0.39840204443989796,
        "accuracy": 0.5568560885608856
      },
      "MI-Hyper": {
        "auroc": 0.6529423363842128,
        "balanced_accuracy": 0.4239313724156075,
        "macro_f1": 0.3939982079549597,
        "accuracy": 0.5303110173958883
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6286016534265104,
          "balanced_accuracy": 0.42226721756525054,
          "macro_f1": 0.39058420209189243
        },
        "5": {
          "auroc": 0.6350609259472386,
          "balanced_accuracy": 0.4240553359370039,
          "macro_f1": 0.3924266289287438
        },
        "10": {
          "auroc": 0.6381837875433404,
          "balanced_accuracy": 0.4257830062869118,
          "macro_f1": 0.3936977025113963
        },
        "50": {
          "auroc": 0.6411106682813912,
          "balanced_accuracy": 0.4302648123452086,
          "macro_f1": 0.4060426250635739
        },
        "100": {
          "auroc": 0.6433717664496745,
          "balanced_accuracy": 0.430392416015749,
          "macro_f1": 0.40925906360388326
        }
      }
    },
    {
      "task_id": "TCGA_KIRP/molecular_subtype_cna",
      "fold": 4,
      "n": 147,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5700726148326374,
        "balanced_accuracy": 0.32892022239281643,
        "macro_f1": 0.2500371791397967,
        "accuracy": 0.34680272108843535
      },
      "MI-Hyper": {
        "auroc": 0.4536683803317222,
        "balanced_accuracy": 0.31119840217474387,
        "macro_f1": 0.15690155631320185,
        "accuracy": 0.2293488824101069
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5627979619486548,
          "balanced_accuracy": 0.3151726801125922,
          "macro_f1": 0.24555307985179037
        },
        "5": {
          "auroc": 0.572182827161805,
          "balanced_accuracy": 0.3263743922581246,
          "macro_f1": 0.25000846097869095
        },
        "10": {
          "auroc": 0.573402764084409,
          "balanced_accuracy": 0.3324644194756554,
          "macro_f1": 0.2520837982593303
        },
        "50": {
          "auroc": 0.5714438431927603,
          "balanced_accuracy": 0.33456393793472444,
          "macro_f1": 0.25123284894374254
        },
        "100": {
          "auroc": 0.5705356777755577,
          "balanced_accuracy": 0.33602568218298556,
          "macro_f1": 0.251307707665429
        }
      }
    },
    {
      "task_id": "TCGA_LGG/ATRX_mutation",
      "fold": 0,
      "n": 491,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5679054112554112,
        "balanced_accuracy": 0.5195267316017316,
        "macro_f1": 0.4218384588424837,
        "accuracy": 0.5389327902240326
      },
      "MI-Hyper": {
        "auroc": 0.424757781900639,
        "balanced_accuracy": 0.4492230983302412,
        "macro_f1": 0.41322361604785707,
        "accuracy": 0.5196392202502182
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5585933441558442,
          "balanced_accuracy": 0.5222132034632034,
          "macro_f1": 0.4375862413003575
        },
        "5": {
          "auroc": 0.5614576118326118,
          "balanced_accuracy": 0.5156984126984127,
          "macro_f1": 0.4157507263749799
        },
        "10": {
          "auroc": 0.5693514610389611,
          "balanced_accuracy": 0.5173205266955268,
          "macro_f1": 0.4150564302923642
        },
        "50": {
          "auroc": 0.5742171717171717,
          "balanced_accuracy": 0.5209175685425685,
          "macro_f1": 0.42008666414884144
        },
        "100": {
          "auroc": 0.5759074675324676,
          "balanced_accuracy": 0.5214839466089466,
          "macro_f1": 0.4207122320958755
        }
      }
    },
    {
      "task_id": "TCGA_LGG/IDH1_mutation",
      "fold": 0,
      "n": 491,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5965218474336121,
        "balanced_accuracy": 0.514879747703277,
        "macro_f1": 0.36360278465573825,
        "accuracy": 0.5086028513238289
      },
      "MI-Hyper": {
        "auroc": 0.37018128929893634,
        "balanced_accuracy": 0.47863900805077275,
        "macro_f1": 0.19567004198448004,
        "accuracy": 0.2345068373581612
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5677502399561223,
          "balanced_accuracy": 0.5149659490835962,
          "macro_f1": 0.38226268426601556
        },
        "5": {
          "auroc": 0.5934824489236253,
          "balanced_accuracy": 0.5126212349741762,
          "macro_f1": 0.3605126747913631
        },
        "10": {
          "auroc": 0.5981244572421043,
          "balanced_accuracy": 0.5143402349284703,
          "macro_f1": 0.3596504134560982
        },
        "50": {
          "auroc": 0.6104624297271356,
          "balanced_accuracy": 0.5156225147401617,
          "macro_f1": 0.3572337542738606
        },
        "100": {
          "auroc": 0.6127896613190731,
          "balanced_accuracy": 0.5168488047899813,
          "macro_f1": 0.358354396491354
        }
      }
    },
    {
      "task_id": "TCGA_LGG/IDH2_mutation",
      "fold": 1,
      "n": 491,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.47128619957537154,
        "balanced_accuracy": 0.4958796178343949,
        "macro_f1": 0.2908080480409389,
        "accuracy": 0.4915437881873727
      },
      "MI-Hyper": {
        "auroc": 0.5876402790415529,
        "balanced_accuracy": 0.5439717925386716,
        "macro_f1": 0.2648522593494104,
        "accuracy": 0.32848414314809427
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5055387473460722,
          "balanced_accuracy": 0.5041316348195329,
          "macro_f1": 0.29822639660282524
        },
        "5": {
          "auroc": 0.4632749469214437,
          "balanced_accuracy": 0.49239702760084925,
          "macro_f1": 0.28760855525783363
        },
        "10": {
          "auroc": 0.4744570063694267,
          "balanced_accuracy": 0.4972653927813163,
          "macro_f1": 0.28810253076422243
        },
        "50": {
          "auroc": 0.4597738853503185,
          "balanced_accuracy": 0.493223991507431,
          "macro_f1": 0.28924271420917336
        },
        "100": {
          "auroc": 0.4533864118895966,
          "balanced_accuracy": 0.49238004246284506,
          "macro_f1": 0.2908600433706398
        }
      }
    },
    {
      "task_id": "TCGA_LGG/NF1_mutation",
      "fold": 4,
      "n": 491,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5294187938498284,
        "balanced_accuracy": 0.5046914464845499,
        "macro_f1": 0.27418559057765146,
        "accuracy": 0.46601221995926684
      },
      "MI-Hyper": {
        "auroc": 0.33460217942976567,
        "balanced_accuracy": 0.38983430362740706,
        "macro_f1": 0.3853663378224821,
        "accuracy": 0.5728833284841431
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5038046723391552,
          "balanced_accuracy": 0.5075996417375728,
          "macro_f1": 0.28552229860797984
        },
        "5": {
          "auroc": 0.5272118972981041,
          "balanced_accuracy": 0.505414987311539,
          "macro_f1": 0.27420903774012223
        },
        "10": {
          "auroc": 0.5376817435438125,
          "balanced_accuracy": 0.5038393790117928,
          "macro_f1": 0.2723953421871743
        },
        "50": {
          "auroc": 0.5399944021495746,
          "balanced_accuracy": 0.5034669353634871,
          "macro_f1": 0.27011712672762495
        },
        "100": {
          "auroc": 0.5384012539184952,
          "balanced_accuracy": 0.5031362889983579,
          "macro_f1": 0.2686841476253561
        }
      }
    },
    {
      "task_id": "TCGA_LGG/TP53_mutation",
      "fold": 3,
      "n": 491,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.497885028701108,
        "balanced_accuracy": 0.49322507008410094,
        "macro_f1": 0.412105627966256,
        "accuracy": 0.497010183299389
      },
      "MI-Hyper": {
        "auroc": 0.39180349753036975,
        "balanced_accuracy": 0.48191281919255485,
        "macro_f1": 0.36072586782811505,
        "accuracy": 0.4512656386383474
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.487090258309972,
          "balanced_accuracy": 0.49154335202242694,
          "macro_f1": 0.4196961902163638
        },
        "5": {
          "auroc": 0.49274354225070083,
          "balanced_accuracy": 0.4931220798291283,
          "macro_f1": 0.4125396485300717
        },
        "10": {
          "auroc": 0.4952894306501135,
          "balanced_accuracy": 0.4915008009611534,
          "macro_f1": 0.4089132044650225
        },
        "50": {
          "auroc": 0.5055625083433454,
          "balanced_accuracy": 0.4943120077426245,
          "macro_f1": 0.40937833217111835
        },
        "100": {
          "auroc": 0.5087394039514084,
          "balanced_accuracy": 0.4956471098651716,
          "macro_f1": 0.4100007644487039
        }
      }
    },
    {
      "task_id": "TCGA_LGG/molecular_subtype_other",
      "fold": 3,
      "n": 488,
      "n_classes": 6,
      "MI-Zero": {
        "auroc": 0.534981218212882,
        "balanced_accuracy": 0.15336192708636653,
        "macro_f1": 0.09056216821988831,
        "accuracy": 0.241327868852459
      },
      "MI-Hyper": {
        "auroc": 0.49636695649268703,
        "balanced_accuracy": 0.1705478336644256,
        "macro_f1": 0.09884161239445156,
        "accuracy": 0.2230679156908665
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5237380834756081,
          "balanced_accuracy": 0.15611010812804535,
          "macro_f1": 0.0922097343365319
        },
        "5": {
          "auroc": 0.5332184952126306,
          "balanced_accuracy": 0.15272913956994674,
          "macro_f1": 0.08985910997855108
        },
        "10": {
          "auroc": 0.5357991580186402,
          "balanced_accuracy": 0.15088699130963706,
          "macro_f1": 0.08861173987732375
        },
        "50": {
          "auroc": 0.5410748214426061,
          "balanced_accuracy": 0.15295898446346878,
          "macro_f1": 0.0904887766137785
        },
        "100": {
          "auroc": 0.5410755329149252,
          "balanced_accuracy": 0.15412441196073481,
          "macro_f1": 0.09164148029325642
        }
      }
    },
    {
      "task_id": "TCGA_LGG/molecular_subtype_selected",
      "fold": 3,
      "n": 488,
      "n_classes": 6,
      "MI-Zero": {
        "auroc": 0.5120595685726962,
        "balanced_accuracy": 0.12189794776723027,
        "macro_f1": 0.0841318941861527,
        "accuracy": 0.209
      },
      "MI-Hyper": {
        "auroc": 0.4976954309708147,
        "balanced_accuracy": 0.17145116550946146,
        "macro_f1": 0.09884303467162411,
        "accuracy": 0.2224824355971897
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5050354404622859,
          "balanced_accuracy": 0.1357500593162028,
          "macro_f1": 0.09724772714450398
        },
        "5": {
          "auroc": 0.5073334356932396,
          "balanced_accuracy": 0.12360557744862678,
          "macro_f1": 0.0848509011153065
        },
        "10": {
          "auroc": 0.5105717430058884,
          "balanced_accuracy": 0.11944392893271816,
          "macro_f1": 0.0821754145782886
        },
        "50": {
          "auroc": 0.5178257261902146,
          "balanced_accuracy": 0.11686678659324398,
          "macro_f1": 0.07904885916011771
        },
        "100": {
          "auroc": 0.5195314975118528,
          "balanced_accuracy": 0.11382338654535964,
          "macro_f1": 0.07733656893254674
        }
      }
    },
    {
      "task_id": "TCGA_LGG/tumor_grade",
      "fold": 1,
      "n": 489,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.7313340587230909,
        "balanced_accuracy": 0.5237635675784258,
        "macro_f1": 0.3883453072338432,
        "accuracy": 0.5115255623721882
      },
      "MI-Hyper": {
        "auroc": 0.6325723516498233,
        "balanced_accuracy": 0.5728203632050429,
        "macro_f1": 0.5269796303899945,
        "accuracy": 0.5652936021034181
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6945376477284141,
          "balanced_accuracy": 0.537024004821052,
          "macro_f1": 0.421182660894059
        },
        "5": {
          "auroc": 0.7300677123439017,
          "balanced_accuracy": 0.5211973952927785,
          "macro_f1": 0.3861728740479842
        },
        "10": {
          "auroc": 0.7397037898824869,
          "balanced_accuracy": 0.5216858615956342,
          "macro_f1": 0.3827429927341834
        },
        "50": {
          "auroc": 0.7463736650038502,
          "balanced_accuracy": 0.51950852053969,
          "macro_f1": 0.3760170694184221
        },
        "100": {
          "auroc": 0.7459874786568014,
          "balanced_accuracy": 0.5194020556429743,
          "macro_f1": 0.3756109390745673
        }
      }
    },
    {
      "task_id": "TCGA_LIHC/BAP1_mutation",
      "fold": 1,
      "n": 365,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5214634782608696,
        "balanced_accuracy": 0.4871231884057971,
        "macro_f1": 0.2348933514710417,
        "accuracy": 0.3412054794520548
      },
      "MI-Hyper": {
        "auroc": 0.4578674948240166,
        "balanced_accuracy": 0.47857142857142854,
        "macro_f1": 0.4056936539484884,
        "accuracy": 0.663013698630137
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5267855072463768,
          "balanced_accuracy": 0.4893260869565217,
          "macro_f1": 0.24792481403882116
        },
        "5": {
          "auroc": 0.521968115942029,
          "balanced_accuracy": 0.484768115942029,
          "macro_f1": 0.23324278233484602
        },
        "10": {
          "auroc": 0.5233797101449276,
          "balanced_accuracy": 0.4857826086956522,
          "macro_f1": 0.23112827387802926
        },
        "50": {
          "auroc": 0.5180079710144928,
          "balanced_accuracy": 0.4874782608695652,
          "macro_f1": 0.23013018299194118
        },
        "100": {
          "auroc": 0.5171760869565217,
          "balanced_accuracy": 0.4882608695652174,
          "macro_f1": 0.23204070411157096
        }
      }
    },
    {
      "task_id": "TCGA_LIHC/CTNNB1_mutation",
      "fold": 4,
      "n": 365,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5045929288103201,
        "balanced_accuracy": 0.5106919095397356,
        "macro_f1": 0.35455946322296694,
        "accuracy": 0.4422356164383561
      },
      "MI-Hyper": {
        "auroc": 0.5021670875708143,
        "balanced_accuracy": 0.4823561531636066,
        "macro_f1": 0.4725693786158172,
        "accuracy": 0.6168297455968689
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5200274725274725,
          "balanced_accuracy": 0.5137561713648671,
          "macro_f1": 0.37392752519721434
        },
        "5": {
          "auroc": 0.507378961618092,
          "balanced_accuracy": 0.5122559324733238,
          "macro_f1": 0.3562780263007184
        },
        "10": {
          "auroc": 0.5002892578436057,
          "balanced_accuracy": 0.5118318999840739,
          "macro_f1": 0.35228500912601146
        },
        "50": {
          "auroc": 0.4948936932632585,
          "balanced_accuracy": 0.5070473005255614,
          "macro_f1": 0.3444293469662687
        },
        "100": {
          "auroc": 0.5003752587991719,
          "balanced_accuracy": 0.508568243350852,
          "macro_f1": 0.3458774085246216
        }
      }
    },
    {
      "task_id": "TCGA_LIHC/ajcc_pathologic_stage",
      "fold": 2,
      "n": 337,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5307059124432231,
        "balanced_accuracy": 0.3565483660130719,
        "macro_f1": 0.2611965972071912,
        "accuracy": 0.3387181008902077
      },
      "MI-Hyper": {
        "auroc": 0.5703632720327023,
        "balanced_accuracy": 0.37344604508470053,
        "macro_f1": 0.3414775650663861,
        "accuracy": 0.4582450190758796
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5369646984033666,
          "balanced_accuracy": 0.3588627450980393,
          "macro_f1": 0.2745111586424065
        },
        "5": {
          "auroc": 0.532295155504284,
          "balanced_accuracy": 0.3589234360410831,
          "macro_f1": 0.26322246803201954
        },
        "10": {
          "auroc": 0.5299735703651206,
          "balanced_accuracy": 0.3609575163398693,
          "macro_f1": 0.26434598021604855
        },
        "50": {
          "auroc": 0.5269425400890086,
          "balanced_accuracy": 0.3527591036414566,
          "macro_f1": 0.25362004908690805
        },
        "100": {
          "auroc": 0.5273535978543356,
          "balanced_accuracy": 0.3512390289449113,
          "macro_f1": 0.2502833300585733
        }
      }
    },
    {
      "task_id": "TCGA_LIHC/ajcc_pathologic_t",
      "fold": 2,
      "n": 362,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5800327063153944,
        "balanced_accuracy": 0.305469523167587,
        "macro_f1": 0.2478662751014783,
        "accuracy": 0.3170165745856353
      },
      "MI-Hyper": {
        "auroc": 0.5671910019269666,
        "balanced_accuracy": 0.2628792305565354,
        "macro_f1": 0.1919384025041599,
        "accuracy": 0.39976322020520916
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5886572372976739,
          "balanced_accuracy": 0.31105564035810834,
          "macro_f1": 0.2506831901807908
        },
        "5": {
          "auroc": 0.5906237815674232,
          "balanced_accuracy": 0.3090402661362556,
          "macro_f1": 0.2502443732965974
        },
        "10": {
          "auroc": 0.5803132482005371,
          "balanced_accuracy": 0.30323756260497586,
          "macro_f1": 0.24879820497722918
        },
        "50": {
          "auroc": 0.5707680160657611,
          "balanced_accuracy": 0.30037889775285653,
          "macro_f1": 0.24395210386718905
        },
        "100": {
          "auroc": 0.5698012484455766,
          "balanced_accuracy": 0.30363524898573874,
          "macro_f1": 0.24565350318558504
        }
      }
    },
    {
      "task_id": "TCGA_LIHC/tumor_grade",
      "fold": 0,
      "n": 360,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5671495953041811,
        "balanced_accuracy": 0.2779343193390611,
        "macro_f1": 0.21271816946408753,
        "accuracy": 0.3271222222222222
      },
      "MI-Hyper": {
        "auroc": 0.6327800376888104,
        "balanced_accuracy": 0.3467034401362203,
        "macro_f1": 0.24283507229455759,
        "accuracy": 0.2865079365079365
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5461598112179721,
          "balanced_accuracy": 0.26736818370888854,
          "macro_f1": 0.22402773742115797
        },
        "5": {
          "auroc": 0.5455043436745721,
          "balanced_accuracy": 0.2510340000573732,
          "macro_f1": 0.20584023745816224
        },
        "10": {
          "auroc": 0.5553591576568511,
          "balanced_accuracy": 0.2539479281114187,
          "macro_f1": 0.20087245667105458
        },
        "50": {
          "auroc": 0.5878066886614599,
          "balanced_accuracy": 0.29916259269352685,
          "macro_f1": 0.2144015335443096
        },
        "100": {
          "auroc": 0.6009179753100499,
          "balanced_accuracy": 0.3181588921240982,
          "macro_f1": 0.21844888222575323
        }
      }
    },
    {
      "task_id": "TCGA_LUAD/ALK_mutation",
      "fold": 1,
      "n": 468,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.46066805435551017,
        "balanced_accuracy": 0.4777781792475061,
        "macro_f1": 0.46917812496876804,
        "accuracy": 0.8093418803418804
      },
      "MI-Hyper": {
        "auroc": 0.38853417417552205,
        "balanced_accuracy": 0.44612139098039655,
        "macro_f1": 0.25507520293118036,
        "accuracy": 0.34065934065934067
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.46345613070457936,
          "balanced_accuracy": 0.4756437043437279,
          "macro_f1": 0.46082063252861993
        },
        "5": {
          "auroc": 0.4582342314036604,
          "balanced_accuracy": 0.4841143665069515,
          "macro_f1": 0.4736089118617696
        },
        "10": {
          "auroc": 0.46352014767103916,
          "balanced_accuracy": 0.4747993087738591,
          "macro_f1": 0.4684502850992146
        },
        "50": {
          "auroc": 0.46390817689105335,
          "balanced_accuracy": 0.47779121828607335,
          "macro_f1": 0.471546628551002
        },
        "100": {
          "auroc": 0.45422158510721855,
          "balanced_accuracy": 0.4765422983269185,
          "macro_f1": 0.4714641668032341
        }
      }
    },
    {
      "task_id": "TCGA_LUAD/CDKN2A_mutation",
      "fold": 2,
      "n": 468,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.44969661399548533,
        "balanced_accuracy": 0.4774199548532731,
        "macro_f1": 0.4104990763649843,
        "accuracy": 0.6157350427350428
      },
      "MI-Hyper": {
        "auroc": 0.5814382457271847,
        "balanced_accuracy": 0.5406062560464366,
        "macro_f1": 0.41854649624931,
        "accuracy": 0.655982905982906
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.440910158013544,
          "balanced_accuracy": 0.4776234762979684,
          "macro_f1": 0.4070883150168064
        },
        "5": {
          "auroc": 0.44821444695259594,
          "balanced_accuracy": 0.4765200902934537,
          "macro_f1": 0.41047054861649684
        },
        "10": {
          "auroc": 0.4419706546275395,
          "balanced_accuracy": 0.47060045146726864,
          "macro_f1": 0.408011956226466
        },
        "50": {
          "auroc": 0.457293453724605,
          "balanced_accuracy": 0.47776162528216704,
          "macro_f1": 0.4123850680469352
        },
        "100": {
          "auroc": 0.4600943566591422,
          "balanced_accuracy": 0.4845941309255079,
          "macro_f1": 0.41453949391821676
        }
      }
    },
    {
      "task_id": "TCGA_LUAD/EGFR_mutation",
      "fold": 2,
      "n": 468,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5973400330285576,
        "balanced_accuracy": 0.5521899544850364,
        "macro_f1": 0.45865372321509834,
        "accuracy": 0.6322735042735043
      },
      "MI-Hyper": {
        "auroc": 0.4534579288677649,
        "balanced_accuracy": 0.46742026250222973,
        "macro_f1": 0.32783484379542444,
        "accuracy": 0.38186813186813184
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5796314496314496,
          "balanced_accuracy": 0.5515769122326499,
          "macro_f1": 0.46153834143725647
        },
        "5": {
          "auroc": 0.5937777419744633,
          "balanced_accuracy": 0.5493793047891409,
          "macro_f1": 0.452409760254055
        },
        "10": {
          "auroc": 0.5989849760341563,
          "balanced_accuracy": 0.5523031377129738,
          "macro_f1": 0.4547362876863078
        },
        "50": {
          "auroc": 0.6074753292786079,
          "balanced_accuracy": 0.5536661698956781,
          "macro_f1": 0.4600891362620541
        },
        "100": {
          "auroc": 0.6068306682241108,
          "balanced_accuracy": 0.5540242477947396,
          "macro_f1": 0.4644950904358183
        }
      }
    },
    {
      "task_id": "TCGA_LUAD/KRAS_mutation",
      "fold": 4,
      "n": 468,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4893235320892126,
        "balanced_accuracy": 0.48699171597633134,
        "macro_f1": 0.4360576069841591,
        "accuracy": 0.5216068376068377
      },
      "MI-Hyper": {
        "auroc": 0.4130795240262696,
        "balanced_accuracy": 0.47147083685545227,
        "macro_f1": 0.45065991024397034,
        "accuracy": 0.6272893772893773
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.49430575785161585,
          "balanced_accuracy": 0.49371005917159766,
          "macro_f1": 0.4454407700663446
        },
        "5": {
          "auroc": 0.48276979972690026,
          "balanced_accuracy": 0.48264497041420124,
          "macro_f1": 0.42953145892218414
        },
        "10": {
          "auroc": 0.48877947200728267,
          "balanced_accuracy": 0.4840887573964497,
          "macro_f1": 0.42962105382189597
        },
        "50": {
          "auroc": 0.48997337278106506,
          "balanced_accuracy": 0.4854378698224852,
          "macro_f1": 0.4348161352701905
        },
        "100": {
          "auroc": 0.49078925807919893,
          "balanced_accuracy": 0.4890769230769231,
          "macro_f1": 0.4408786168401801
        }
      }
    },
    {
      "task_id": "TCGA_LUAD/SETD2_mutation",
      "fold": 4,
      "n": 468,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5156462685465417,
        "balanced_accuracy": 0.49892212297925737,
        "macro_f1": 0.294569756234865,
        "accuracy": 0.41414529914529913
      },
      "MI-Hyper": {
        "auroc": 0.5258201604994253,
        "balanced_accuracy": 0.5210958672979784,
        "macro_f1": 0.5007860354173005,
        "accuracy": 0.8052503052503053
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5379342289805861,
          "balanced_accuracy": 0.5007152875175316,
          "macro_f1": 0.2825967430267579
        },
        "5": {
          "auroc": 0.521022735661032,
          "balanced_accuracy": 0.49900346940281975,
          "macro_f1": 0.28648200568194315
        },
        "10": {
          "auroc": 0.5184214217169854,
          "balanced_accuracy": 0.5006628773898281,
          "macro_f1": 0.2904310064992261
        },
        "50": {
          "auroc": 0.5020864398021702,
          "balanced_accuracy": 0.49795452867793605,
          "macro_f1": 0.3031277001239692
        },
        "100": {
          "auroc": 0.49876651657193477,
          "balanced_accuracy": 0.49627445190817154,
          "macro_f1": 0.3102113258424286
        }
      }
    },
    {
      "task_id": "TCGA_LUAD/SMAD4_mutation",
      "fold": 0,
      "n": 468,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5333745924090257,
        "balanced_accuracy": 0.5078669623059867,
        "macro_f1": 0.3489153444730595,
        "accuracy": 0.541128205128205
      },
      "MI-Hyper": {
        "auroc": 0.3807971082002646,
        "balanced_accuracy": 0.48233617171924204,
        "macro_f1": 0.4690482649841578,
        "accuracy": 0.804945054945055
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5831094300247815,
          "balanced_accuracy": 0.5321625146732751,
          "macro_f1": 0.3626233781617406
        },
        "5": {
          "auroc": 0.5297234902830311,
          "balanced_accuracy": 0.5171683839833051,
          "macro_f1": 0.34881047221895933
        },
        "10": {
          "auroc": 0.517011216903613,
          "balanced_accuracy": 0.5080918220946916,
          "macro_f1": 0.34360978842678436
        },
        "50": {
          "auroc": 0.5182613799400027,
          "balanced_accuracy": 0.4926281466023217,
          "macro_f1": 0.343020185244107
        },
        "100": {
          "auroc": 0.5187674448937003,
          "balanced_accuracy": 0.4892839441763402,
          "macro_f1": 0.34651289831370635
        }
      }
    },
    {
      "task_id": "TCGA_LUAD/ajcc_pathologic_m",
      "fold": 0,
      "n": 336,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5845296474358974,
        "balanced_accuracy": 0.5530512820512821,
        "macro_f1": 0.40872326288586697,
        "accuracy": 0.5492380952380952
      },
      "MI-Hyper": {
        "auroc": 0.5399687118437119,
        "balanced_accuracy": 0.5483058608058609,
        "macro_f1": 0.5099806232224922,
        "accuracy": 0.7682823129251701
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5598424145299146,
          "balanced_accuracy": 0.5503205128205129,
          "macro_f1": 0.4300343237375099
        },
        "5": {
          "auroc": 0.5936498397435898,
          "balanced_accuracy": 0.5575641025641026,
          "macro_f1": 0.424634461241763
        },
        "10": {
          "auroc": 0.5934982638888889,
          "balanced_accuracy": 0.5531730769230769,
          "macro_f1": 0.4147148906405206
        },
        "50": {
          "auroc": 0.586731436965812,
          "balanced_accuracy": 0.5532051282051281,
          "macro_f1": 0.3918023650123116
        },
        "100": {
          "auroc": 0.5889262820512821,
          "balanced_accuracy": 0.5509935897435897,
          "macro_f1": 0.3824302737972298
        }
      }
    },
    {
      "task_id": "TCGA_LUAD/ajcc_pathologic_n",
      "fold": 0,
      "n": 455,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.4725556710725215,
        "balanced_accuracy": 0.3323011571357191,
        "macro_f1": 0.1737459896836293,
        "accuracy": 0.22645274725274725
      },
      "MI-Hyper": {
        "auroc": 0.5179356108610977,
        "balanced_accuracy": 0.3593429529605474,
        "macro_f1": 0.28287416718164426,
        "accuracy": 0.3629513343799058
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.48644224016508053,
          "balanced_accuracy": 0.33542248254060353,
          "macro_f1": 0.1932463290305558
        },
        "5": {
          "auroc": 0.4704379589721477,
          "balanced_accuracy": 0.3314209979973738,
          "macro_f1": 0.1687279427378284
        },
        "10": {
          "auroc": 0.46779209519558423,
          "balanced_accuracy": 0.3316551003333105,
          "macro_f1": 0.1693055336752215
        },
        "50": {
          "auroc": 0.46843719477370577,
          "balanced_accuracy": 0.3314445514102637,
          "macro_f1": 0.16822408436728847
        },
        "100": {
          "auroc": 0.46966886625608906,
          "balanced_accuracy": 0.3315626533970439,
          "macro_f1": 0.16922605860725237
        }
      }
    },
    {
      "task_id": "TCGA_LUAD/ajcc_pathologic_stage",
      "fold": 0,
      "n": 460,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5398170441175163,
        "balanced_accuracy": 0.2624663683272352,
        "macro_f1": 0.18477074060655832,
        "accuracy": 0.2464086956521739
      },
      "MI-Hyper": {
        "auroc": 0.5571725441749302,
        "balanced_accuracy": 0.296670285339016,
        "macro_f1": 0.2575354414159262,
        "accuracy": 0.4124223602484472
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5446145648794029,
          "balanced_accuracy": 0.26892513368983956,
          "macro_f1": 0.19228580042695037
        },
        "5": {
          "auroc": 0.5421219076003465,
          "balanced_accuracy": 0.25929059011164274,
          "macro_f1": 0.1809961383599116
        },
        "10": {
          "auroc": 0.5384520421032133,
          "balanced_accuracy": 0.26082512430809646,
          "macro_f1": 0.18236485733521784
        },
        "50": {
          "auroc": 0.536014317064937,
          "balanced_accuracy": 0.2597181630546956,
          "macro_f1": 0.18322430093160136
        },
        "100": {
          "auroc": 0.537882388939682,
          "balanced_accuracy": 0.26357283047190166,
          "macro_f1": 0.18498260597911037
        }
      }
    },
    {
      "task_id": "TCGA_LUAD/ajcc_pathologic_t",
      "fold": 0,
      "n": 465,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5421206203759884,
        "balanced_accuracy": 0.27329818762735403,
        "macro_f1": 0.17246140000159083,
        "accuracy": 0.24308817204301075
      },
      "MI-Hyper": {
        "auroc": 0.4944236979566051,
        "balanced_accuracy": 0.22852659129498565,
        "macro_f1": 0.18361992666659058,
        "accuracy": 0.22304147465437787
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5403447235749926,
          "balanced_accuracy": 0.26377314251649786,
          "macro_f1": 0.17551381958059475
        },
        "5": {
          "auroc": 0.5425549666788327,
          "balanced_accuracy": 0.26959210488870516,
          "macro_f1": 0.16878758857710974
        },
        "10": {
          "auroc": 0.5444897273573025,
          "balanced_accuracy": 0.2748906945713126,
          "macro_f1": 0.16983187030757396
        },
        "50": {
          "auroc": 0.544415924346912,
          "balanced_accuracy": 0.278394300123227,
          "macro_f1": 0.17303362494083405
        },
        "100": {
          "auroc": 0.5387977599219022,
          "balanced_accuracy": 0.2798406960370276,
          "macro_f1": 0.17514009660184157
        }
      }
    },
    {
      "task_id": "TCGA_LUAD/molecular_subtype_dnameth",
      "fold": 2,
      "n": 153,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5047557981700831,
        "balanced_accuracy": 0.35653024609394207,
        "macro_f1": 0.2730051420507116,
        "accuracy": 0.35547712418300653
      },
      "MI-Hyper": {
        "auroc": 0.5050358425021959,
        "balanced_accuracy": 0.34527869832095404,
        "macro_f1": 0.26572184152295464,
        "accuracy": 0.3753501400560224
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5111282815573758,
          "balanced_accuracy": 0.35753205990494125,
          "macro_f1": 0.2786123477704056
        },
        "5": {
          "auroc": 0.4971318375132109,
          "balanced_accuracy": 0.34737940471128004,
          "macro_f1": 0.2674423841245885
        },
        "10": {
          "auroc": 0.5028729489108716,
          "balanced_accuracy": 0.34696636494340155,
          "macro_f1": 0.26536415611625314
        },
        "50": {
          "auroc": 0.5077025654331299,
          "balanced_accuracy": 0.36335852997416695,
          "macro_f1": 0.2752338607668739
        },
        "100": {
          "auroc": 0.5049433574358273,
          "balanced_accuracy": 0.3674148709359207,
          "macro_f1": 0.2783729614754369
        }
      }
    },
    {
      "task_id": "TCGA_LUSC/CDKN2A_mutation",
      "fold": 2,
      "n": 478,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.44516701165704325,
        "balanced_accuracy": 0.4854577477575625,
        "macro_f1": 0.4788367281147555,
        "accuracy": 0.7729121338912135
      },
      "MI-Hyper": {
        "auroc": 0.5184297490648945,
        "balanced_accuracy": 0.5285978864800087,
        "macro_f1": 0.3330356721383782,
        "accuracy": 0.3658099222952779
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.45213040636234886,
          "balanced_accuracy": 0.4691843701202019,
          "macro_f1": 0.4675398969978651
        },
        "5": {
          "auroc": 0.45651596034426406,
          "balanced_accuracy": 0.48776591495079347,
          "macro_f1": 0.4819223617284007
        },
        "10": {
          "auroc": 0.4475660021062571,
          "balanced_accuracy": 0.4886748738061517,
          "macro_f1": 0.48174620017444575
        },
        "50": {
          "auroc": 0.434632676035879,
          "balanced_accuracy": 0.49159676072193775,
          "macro_f1": 0.4826126519654688
        },
        "100": {
          "auroc": 0.4349900134364673,
          "balanced_accuracy": 0.49006681918872785,
          "macro_f1": 0.4803625297075972
        }
      }
    },
    {
      "task_id": "TCGA_LUSC/RB1_mutation",
      "fold": 1,
      "n": 478,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5492366171524663,
        "balanced_accuracy": 0.5008139013452915,
        "macro_f1": 0.4938618163277627,
        "accuracy": 0.9059916317991632
      },
      "MI-Hyper": {
        "auroc": 0.49133167841127484,
        "balanced_accuracy": 0.4940743113388853,
        "macro_f1": 0.3409807308477203,
        "accuracy": 0.550806933652122
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5435604680493273,
          "balanced_accuracy": 0.5043806053811659,
          "macro_f1": 0.49976743096823545
        },
        "5": {
          "auroc": 0.5448405969730942,
          "balanced_accuracy": 0.5023906950672646,
          "macro_f1": 0.4966068892224699
        },
        "10": {
          "auroc": 0.5477851737668161,
          "balanced_accuracy": 0.5014405829596412,
          "macro_f1": 0.49443781941849674
        },
        "50": {
          "auroc": 0.5551727158071749,
          "balanced_accuracy": 0.4974047085201794,
          "macro_f1": 0.48853947234981204
        },
        "100": {
          "auroc": 0.5548241311659193,
          "balanced_accuracy": 0.4984529147982063,
          "macro_f1": 0.48995746967979925
        }
      }
    },
    {
      "task_id": "TCGA_LUSC/ajcc_pathologic_n",
      "fold": 0,
      "n": 468,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.483557632718782,
        "balanced_accuracy": 0.33298041092961345,
        "macro_f1": 0.19023425897930923,
        "accuracy": 0.2204102564102564
      },
      "MI-Hyper": {
        "auroc": 0.5343791883117163,
        "balanced_accuracy": 0.3781095888287544,
        "macro_f1": 0.3216892025847687,
        "accuracy": 0.4520757020757021
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.47624521467731584,
          "balanced_accuracy": 0.32522554078864163,
          "macro_f1": 0.19980442263156553
        },
        "5": {
          "auroc": 0.47953513839941586,
          "balanced_accuracy": 0.332542995700316,
          "macro_f1": 0.18845193430230242
        },
        "10": {
          "auroc": 0.48363173248865066,
          "balanced_accuracy": 0.33452139287695865,
          "macro_f1": 0.18674493521974983
        },
        "50": {
          "auroc": 0.48883070144185276,
          "balanced_accuracy": 0.3337826961311962,
          "macro_f1": 0.18608150684568284
        },
        "100": {
          "auroc": 0.48954537658667485,
          "balanced_accuracy": 0.33882942915095493,
          "macro_f1": 0.19008849589724544
        }
      }
    },
    {
      "task_id": "TCGA_LUSC/ajcc_pathologic_stage",
      "fold": 0,
      "n": 468,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5402832724470257,
        "balanced_accuracy": 0.3490289183099641,
        "macro_f1": 0.251870028045079,
        "accuracy": 0.31635042735042734
      },
      "MI-Hyper": {
        "auroc": 0.4975258898568831,
        "balanced_accuracy": 0.3334091471346373,
        "macro_f1": 0.18789206790770413,
        "accuracy": 0.23504273504273504
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.545437489757581,
          "balanced_accuracy": 0.3506977263840009,
          "macro_f1": 0.2581072666283037
        },
        "5": {
          "auroc": 0.5418269776420432,
          "balanced_accuracy": 0.349028545891291,
          "macro_f1": 0.2521589563153272
        },
        "10": {
          "auroc": 0.5396656142198719,
          "balanced_accuracy": 0.3502189821797665,
          "macro_f1": 0.25193256185516427
        },
        "50": {
          "auroc": 0.53711592292227,
          "balanced_accuracy": 0.34726123307822654,
          "macro_f1": 0.24823317549982957
        },
        "100": {
          "auroc": 0.5373703576933623,
          "balanced_accuracy": 0.34793810401653535,
          "macro_f1": 0.24891817992677026
        }
      }
    },
    {
      "task_id": "TCGA_LUSC/ajcc_pathologic_t",
      "fold": 0,
      "n": 478,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5101703756202657,
        "balanced_accuracy": 0.25355234184643904,
        "macro_f1": 0.15861182197088453,
        "accuracy": 0.22927196652719667
      },
      "MI-Hyper": {
        "auroc": 0.5159074463746702,
        "balanced_accuracy": 0.23476559543401568,
        "macro_f1": 0.12619829832622695,
        "accuracy": 0.1694560669456067
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5178820034134948,
          "balanced_accuracy": 0.25746972601355245,
          "macro_f1": 0.1752010506466839
        },
        "5": {
          "auroc": 0.5075467408795746,
          "balanced_accuracy": 0.2540975481515865,
          "macro_f1": 0.1585870743316266
        },
        "10": {
          "auroc": 0.507757725561418,
          "balanced_accuracy": 0.25413692080951866,
          "macro_f1": 0.15659733981854745
        },
        "50": {
          "auroc": 0.5086617057908013,
          "balanced_accuracy": 0.252269768836959,
          "macro_f1": 0.15188729370816173
        },
        "100": {
          "auroc": 0.5090037024560397,
          "balanced_accuracy": 0.2497877454205785,
          "macro_f1": 0.15078635134940307
        }
      }
    },
    {
      "task_id": "TCGA_LUSC/molecular_subtype_mrna",
      "fold": 1,
      "n": 170,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5879382575523543,
        "balanced_accuracy": 0.2523233241758242,
        "macro_f1": 0.20110349047321796,
        "accuracy": 0.33691764705882354
      },
      "MI-Hyper": {
        "auroc": 0.5821830283995842,
        "balanced_accuracy": 0.27381884484563057,
        "macro_f1": 0.14747712936865426,
        "accuracy": 0.23949579831932774
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5681168643276688,
          "balanced_accuracy": 0.24302406135531135,
          "macro_f1": 0.20771151292985798
        },
        "5": {
          "auroc": 0.5873728192377798,
          "balanced_accuracy": 0.24787725503663005,
          "macro_f1": 0.20439431578873876
        },
        "10": {
          "auroc": 0.592265354242836,
          "balanced_accuracy": 0.25124518086080583,
          "macro_f1": 0.204302031756189
        },
        "50": {
          "auroc": 0.5967142133288705,
          "balanced_accuracy": 0.25874071657509157,
          "macro_f1": 0.19530431552947974
        },
        "100": {
          "auroc": 0.5952220366246164,
          "balanced_accuracy": 0.26072940705128206,
          "macro_f1": 0.1938052763618244
        }
      }
    },
    {
      "task_id": "TCGA_LUSC/molecular_subtype_selected",
      "fold": 1,
      "n": 170,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5521041351909948,
        "balanced_accuracy": 0.23924384157509157,
        "macro_f1": 0.19424187802663404,
        "accuracy": 0.2574823529411765
      },
      "MI-Hyper": {
        "auroc": 0.586607203418527,
        "balanced_accuracy": 0.2758080684196756,
        "macro_f1": 0.14449169964886222,
        "accuracy": 0.23781512605042016
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.557591972024364,
          "balanced_accuracy": 0.22587352335164834,
          "macro_f1": 0.18177153228435639
        },
        "5": {
          "auroc": 0.5520223131524544,
          "balanced_accuracy": 0.24248645833333335,
          "macro_f1": 0.19420586619580202
        },
        "10": {
          "auroc": 0.5497627115804401,
          "balanced_accuracy": 0.2515428571428571,
          "macro_f1": 0.20069403817881265
        },
        "50": {
          "auroc": 0.5502121679777322,
          "balanced_accuracy": 0.24368973214285714,
          "macro_f1": 0.19947884605284552
        },
        "100": {
          "auroc": 0.5509315112199832,
          "balanced_accuracy": 0.23262663690476193,
          "macro_f1": 0.19505910742135357
        }
      }
    },
    {
      "task_id": "TCGA_MESO/BAP1_mutation",
      "fold": 1,
      "n": 75,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4795536062378168,
        "balanced_accuracy": 0.4809707602339181,
        "macro_f1": 0.4251581458727882,
        "accuracy": 0.61968
      },
      "MI-Hyper": {
        "auroc": 0.4693678641047062,
        "balanced_accuracy": 0.5152464494569757,
        "macro_f1": 0.418239137935705,
        "accuracy": 0.45714285714285713
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5095321637426901,
          "balanced_accuracy": 0.4874561403508772,
          "macro_f1": 0.435272307911344
        },
        "5": {
          "auroc": 0.47419103313840155,
          "balanced_accuracy": 0.4762865497076023,
          "macro_f1": 0.4201919081819661
        },
        "10": {
          "auroc": 0.4762768031189084,
          "balanced_accuracy": 0.48078947368421054,
          "macro_f1": 0.4239572413026432
        },
        "50": {
          "auroc": 0.47219298245614033,
          "balanced_accuracy": 0.48260233918128653,
          "macro_f1": 0.4249003161575217
        },
        "100": {
          "auroc": 0.4655750487329435,
          "balanced_accuracy": 0.47771929824561404,
          "macro_f1": 0.42146895581046595
        }
      }
    },
    {
      "task_id": "TCGA_MESO/ajcc_pathologic_n",
      "fold": 0,
      "n": 59,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.34432,
        "balanced_accuracy": 0.48784235294117645,
        "macro_f1": 0.3383419452009152,
        "accuracy": 0.42345762711864404
      },
      "MI-Hyper": {
        "auroc": 0.5650420168067227,
        "balanced_accuracy": 0.5218487394957982,
        "macro_f1": 0.38386721018911246,
        "accuracy": 0.4576271186440678
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.3292,
          "balanced_accuracy": 0.45798823529411764,
          "macro_f1": 0.3390116354468842
        },
        "5": {
          "auroc": 0.3256470588235294,
          "balanced_accuracy": 0.49914117647058825,
          "macro_f1": 0.35286775288086525
        },
        "10": {
          "auroc": 0.3362117647058824,
          "balanced_accuracy": 0.49534117647058823,
          "macro_f1": 0.34301327346474636
        },
        "50": {
          "auroc": 0.3614823529411765,
          "balanced_accuracy": 0.49430588235294115,
          "macro_f1": 0.3297364686074302
        },
        "100": {
          "auroc": 0.3690588235294118,
          "balanced_accuracy": 0.492435294117647,
          "macro_f1": 0.32708059560465
        }
      }
    },
    {
      "task_id": "TCGA_MESO/ajcc_pathologic_stage",
      "fold": 0,
      "n": 67,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5507084113417446,
        "balanced_accuracy": 0.3631111111111111,
        "macro_f1": 0.2755956516344571,
        "accuracy": 0.3733134328358209
      },
      "MI-Hyper": {
        "auroc": 0.5261865999961238,
        "balanced_accuracy": 0.38803418803418804,
        "macro_f1": 0.27706307751152853,
        "accuracy": 0.3049040511727079
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.49982716049382714,
          "balanced_accuracy": 0.33319658119658124,
          "macro_f1": 0.26458183251986045
        },
        "5": {
          "auroc": 0.5375246913580247,
          "balanced_accuracy": 0.3568547008547009,
          "macro_f1": 0.2684274009478451
        },
        "10": {
          "auroc": 0.554102157102157,
          "balanced_accuracy": 0.36427350427350424,
          "macro_f1": 0.2739360096335397
        },
        "50": {
          "auroc": 0.582231447564781,
          "balanced_accuracy": 0.37562393162393165,
          "macro_f1": 0.2812742576814259
        },
        "100": {
          "auroc": 0.5798566001899335,
          "balanced_accuracy": 0.38560683760683756,
          "macro_f1": 0.28975875738961443
        }
      }
    },
    {
      "task_id": "TCGA_MESO/ajcc_pathologic_t",
      "fold": 0,
      "n": 73,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5155370818755949,
        "balanced_accuracy": 0.24905218855218855,
        "macro_f1": 0.16934984113170995,
        "accuracy": 0.33813698630136985
      },
      "MI-Hyper": {
        "auroc": 0.5485099577747685,
        "balanced_accuracy": 0.25523088023088025,
        "macro_f1": 0.21569184083902812,
        "accuracy": 0.273972602739726
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5027697426587935,
          "balanced_accuracy": 0.24346801346801347,
          "macro_f1": 0.17791179358312312
        },
        "5": {
          "auroc": 0.5129550700709666,
          "balanced_accuracy": 0.2457996632996633,
          "macro_f1": 0.16690112519124012
        },
        "10": {
          "auroc": 0.5150905271249806,
          "balanced_accuracy": 0.24607744107744106,
          "macro_f1": 0.16598100563526735
        },
        "50": {
          "auroc": 0.5211556829492922,
          "balanced_accuracy": 0.25252525252525254,
          "macro_f1": 0.16611275286957766
        },
        "100": {
          "auroc": 0.5257143865739418,
          "balanced_accuracy": 0.2573905723905724,
          "macro_f1": 0.16984252837934147
        }
      }
    },
    {
      "task_id": "TCGA_OV/molecular_subtype_mrna",
      "fold": 2,
      "n": 83,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5135577230312992,
        "balanced_accuracy": 0.24677532894736842,
        "macro_f1": 0.10447753588477222,
        "accuracy": 0.2386024096385542
      },
      "MI-Hyper": {
        "auroc": 0.49627822581651887,
        "balanced_accuracy": 0.23769580200501253,
        "macro_f1": 0.17675806904357294,
        "accuracy": 0.2306368330464716
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5250460747802951,
          "balanced_accuracy": 0.25089144736842106,
          "macro_f1": 0.11919437239550074
        },
        "5": {
          "auroc": 0.5195058241282058,
          "balanced_accuracy": 0.2539276315789474,
          "macro_f1": 0.10660476025386949
        },
        "10": {
          "auroc": 0.5110983354277281,
          "balanced_accuracy": 0.25180756578947366,
          "macro_f1": 0.1031778356087033
        },
        "50": {
          "auroc": 0.5061419342832884,
          "balanced_accuracy": 0.23940625000000001,
          "macro_f1": 0.09709968619947743
        },
        "100": {
          "auroc": 0.5059964465369791,
          "balanced_accuracy": 0.23784375000000002,
          "macro_f1": 0.0963110249663102
        }
      }
    },
    {
      "task_id": "TCGA_OV/molecular_subtype_selected",
      "fold": 2,
      "n": 83,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5408686144602391,
        "balanced_accuracy": 0.2572524122807018,
        "macro_f1": 0.1375754324569027,
        "accuracy": 0.24062650602409638
      },
      "MI-Hyper": {
        "auroc": 0.49288771530047654,
        "balanced_accuracy": 0.2409735275689223,
        "macro_f1": 0.179693659921566,
        "accuracy": 0.23407917383820998
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5549085728898676,
          "balanced_accuracy": 0.273844298245614,
          "macro_f1": 0.16419765285154683
        },
        "5": {
          "auroc": 0.5388299133357939,
          "balanced_accuracy": 0.2560334429824561,
          "macro_f1": 0.1277251094947578
        },
        "10": {
          "auroc": 0.5334034134718874,
          "balanced_accuracy": 0.25149396929824563,
          "macro_f1": 0.12370222363002675
        },
        "50": {
          "auroc": 0.539400667041897,
          "balanced_accuracy": 0.25247258771929826,
          "macro_f1": 0.13587510605515773
        },
        "100": {
          "auroc": 0.5378005055617503,
          "balanced_accuracy": 0.25241776315789477,
          "macro_f1": 0.13637707025302448
        }
      }
    },
    {
      "task_id": "TCGA_PAAD/CDKN2A_mutation",
      "fold": 2,
      "n": 183,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5079374727668845,
        "balanced_accuracy": 0.484637908496732,
        "macro_f1": 0.4609479518780176,
        "accuracy": 0.6268415300546448
      },
      "MI-Hyper": {
        "auroc": 0.5866791160908807,
        "balanced_accuracy": 0.5563492063492064,
        "macro_f1": 0.3753558974904671,
        "accuracy": 0.3957845433255269
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5089084967320262,
          "balanced_accuracy": 0.48124183006535953,
          "macro_f1": 0.4592368060101809
        },
        "5": {
          "auroc": 0.5145076252723312,
          "balanced_accuracy": 0.48127450980392156,
          "macro_f1": 0.45598484046911203
        },
        "10": {
          "auroc": 0.5146230936819173,
          "balanced_accuracy": 0.4910718954248366,
          "macro_f1": 0.46525339709758234
        },
        "50": {
          "auroc": 0.5040958605664488,
          "balanced_accuracy": 0.48970588235294116,
          "macro_f1": 0.4666753592354256
        },
        "100": {
          "auroc": 0.49755228758169934,
          "balanced_accuracy": 0.4798954248366013,
          "macro_f1": 0.45758935657778727
        }
      }
    },
    {
      "task_id": "TCGA_PAAD/SMAD4_mutation",
      "fold": 0,
      "n": 183,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.42589701436130006,
        "balanced_accuracy": 0.4814138321995464,
        "macro_f1": 0.4388093364746439,
        "accuracy": 0.7694426229508197
      },
      "MI-Hyper": {
        "auroc": 0.5562844185293165,
        "balanced_accuracy": 0.5498056365403304,
        "macro_f1": 0.48964471512807844,
        "accuracy": 0.580015612802498
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4304761904761905,
          "balanced_accuracy": 0.4768480725623583,
          "macro_f1": 0.44116194094715183
        },
        "5": {
          "auroc": 0.4282322373393802,
          "balanced_accuracy": 0.4815419501133787,
          "macro_f1": 0.437804641725834
        },
        "10": {
          "auroc": 0.4265891912320484,
          "balanced_accuracy": 0.4821541950113379,
          "macro_f1": 0.4381926302061431
        },
        "50": {
          "auroc": 0.41640022675736965,
          "balanced_accuracy": 0.48205782312925166,
          "macro_f1": 0.4369726399015235
        },
        "100": {
          "auroc": 0.4277872260015117,
          "balanced_accuracy": 0.48446712018140586,
          "macro_f1": 0.43991482959256706
        }
      }
    },
    {
      "task_id": "TCGA_PAAD/ajcc_pathologic_n",
      "fold": 1,
      "n": 178,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.57616875,
        "balanced_accuracy": 0.5456625,
        "macro_f1": 0.4750796869771624,
        "accuracy": 0.5633932584269663
      },
      "MI-Hyper": {
        "auroc": 0.6067410714285715,
        "balanced_accuracy": 0.5563169642857142,
        "macro_f1": 0.5432180349277003,
        "accuracy": 0.7287319422150883
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5867859375,
          "balanced_accuracy": 0.546596875,
          "macro_f1": 0.5020244816641464
        },
        "5": {
          "auroc": 0.5778765625,
          "balanced_accuracy": 0.5479437500000001,
          "macro_f1": 0.4865839223061011
        },
        "10": {
          "auroc": 0.5741421875,
          "balanced_accuracy": 0.54979375,
          "macro_f1": 0.4790687675143033
        },
        "50": {
          "auroc": 0.5711421875,
          "balanced_accuracy": 0.542965625,
          "macro_f1": 0.45675211810767613
        },
        "100": {
          "auroc": 0.570896875,
          "balanced_accuracy": 0.5410125,
          "macro_f1": 0.45096914529358495
        }
      }
    },
    {
      "task_id": "TCGA_PAAD/ajcc_pathologic_stage",
      "fold": 1,
      "n": 172,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5146884263639231,
        "balanced_accuracy": 0.5005089877010407,
        "macro_f1": 0.4194747701825274,
        "accuracy": 0.6494651162790698
      },
      "MI-Hyper": {
        "auroc": 0.5786367527143308,
        "balanced_accuracy": 0.5464251925935937,
        "macro_f1": 0.4939922892169391,
        "accuracy": 0.7126245847176079
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.46569694102806686,
          "balanced_accuracy": 0.4832103437401451,
          "macro_f1": 0.4149501537857922
        },
        "5": {
          "auroc": 0.533804793440555,
          "balanced_accuracy": 0.5014001892147587,
          "macro_f1": 0.4191332869212085
        },
        "10": {
          "auroc": 0.5382513402712078,
          "balanced_accuracy": 0.5035603910438348,
          "macro_f1": 0.4195516482543256
        },
        "50": {
          "auroc": 0.5174613686534216,
          "balanced_accuracy": 0.5033364869126459,
          "macro_f1": 0.41863975177992757
        },
        "100": {
          "auroc": 0.5182276884263639,
          "balanced_accuracy": 0.5110375275938189,
          "macro_f1": 0.42509901017138296
        }
      }
    },
    {
      "task_id": "TCGA_PAAD/ajcc_pathologic_t",
      "fold": 1,
      "n": 170,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.49223230593607303,
        "balanced_accuracy": 0.4789828767123288,
        "macro_f1": 0.3519845740424494,
        "accuracy": 0.47861176470588235
      },
      "MI-Hyper": {
        "auroc": 0.5603392041748206,
        "balanced_accuracy": 0.5205071754729289,
        "macro_f1": 0.5210328848403161,
        "accuracy": 0.795798319327731
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.49641837899543384,
          "balanced_accuracy": 0.4859931506849315,
          "macro_f1": 0.3722042811983186
        },
        "5": {
          "auroc": 0.49728453196347033,
          "balanced_accuracy": 0.4775114155251141,
          "macro_f1": 0.3555978713110147
        },
        "10": {
          "auroc": 0.5000513698630137,
          "balanced_accuracy": 0.4787956621004566,
          "macro_f1": 0.3490816140380664
        },
        "50": {
          "auroc": 0.4889654680365297,
          "balanced_accuracy": 0.47685502283105025,
          "macro_f1": 0.3413896911472826
        },
        "100": {
          "auroc": 0.4784417808219178,
          "balanced_accuracy": 0.47575913242009127,
          "macro_f1": 0.34164941251756487
        }
      }
    },
    {
      "task_id": "TCGA_PAAD/tumor_grade",
      "fold": 3,
      "n": 178,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5783935684073023,
        "balanced_accuracy": 0.40143388888888887,
        "macro_f1": 0.360467977281796,
        "accuracy": 0.4196404494382023
      },
      "MI-Hyper": {
        "auroc": 0.6177665395844272,
        "balanced_accuracy": 0.44083333333333335,
        "macro_f1": 0.40372196457427434,
        "accuracy": 0.4301765650080257
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5728283752366634,
          "balanced_accuracy": 0.4345611111111111,
          "macro_f1": 0.39997128776090796
        },
        "5": {
          "auroc": 0.5870873436745926,
          "balanced_accuracy": 0.41704166666666664,
          "macro_f1": 0.37383612101715147
        },
        "10": {
          "auroc": 0.5863141341950663,
          "balanced_accuracy": 0.4040638888888889,
          "macro_f1": 0.3630972219046956
        },
        "50": {
          "auroc": 0.5738964360707391,
          "balanced_accuracy": 0.37955833333333333,
          "macro_f1": 0.3383917813105803
        },
        "100": {
          "auroc": 0.5718415528594498,
          "balanced_accuracy": 0.3719444444444444,
          "macro_f1": 0.32704347441564474
        }
      }
    },
    {
      "task_id": "TCGA_PCPG/molecular_subtype_dnameth",
      "fold": 3,
      "n": 170,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.48672178333304067,
        "balanced_accuracy": 0.29002559852334897,
        "macro_f1": 0.2554659959904064,
        "accuracy": 0.27447058823529413
      },
      "MI-Hyper": {
        "auroc": 0.41978635912584455,
        "balanced_accuracy": 0.3078679549198138,
        "macro_f1": 0.15444252656358476,
        "accuracy": 0.2235294117647059
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4674667131463934,
          "balanced_accuracy": 0.28162358755775757,
          "macro_f1": 0.2591720521260895
        },
        "5": {
          "auroc": 0.491495559937939,
          "balanced_accuracy": 0.273765460208747,
          "macro_f1": 0.235631053954848
        },
        "10": {
          "auroc": 0.4872743344061805,
          "balanced_accuracy": 0.27773778514484176,
          "macro_f1": 0.23619309472754144
        },
        "50": {
          "auroc": 0.4922140667956312,
          "balanced_accuracy": 0.31213707596373946,
          "macro_f1": 0.2765584327222783
        },
        "100": {
          "auroc": 0.49515824237905937,
          "balanced_accuracy": 0.30486408374165896,
          "macro_f1": 0.2697753464212748
        }
      }
    },
    {
      "task_id": "TCGA_PCPG/molecular_subtype_mrna",
      "fold": 1,
      "n": 170,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5673560831320488,
        "balanced_accuracy": 0.294810309331745,
        "macro_f1": 0.2330530842194224,
        "accuracy": 0.25687058823529413
      },
      "MI-Hyper": {
        "auroc": 0.5042458147339456,
        "balanced_accuracy": 0.2374549974072834,
        "macro_f1": 0.14153386050562924,
        "accuracy": 0.16470588235294117
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5504478555048656,
          "balanced_accuracy": 0.28275215479103816,
          "macro_f1": 0.22180101291316706
        },
        "5": {
          "auroc": 0.5562638771041875,
          "balanced_accuracy": 0.2893058055271415,
          "macro_f1": 0.22524614932910844
        },
        "10": {
          "auroc": 0.5612475352674949,
          "balanced_accuracy": 0.28902846654840675,
          "macro_f1": 0.22451047446011682
        },
        "50": {
          "auroc": 0.5784506415273721,
          "balanced_accuracy": 0.3009499963313523,
          "macro_f1": 0.24206056942424922
        },
        "100": {
          "auroc": 0.5903705062563237,
          "balanced_accuracy": 0.31201512346078647,
          "macro_f1": 0.2516472149704704
        }
      }
    },
    {
      "task_id": "TCGA_PCPG/molecular_subtype_selected",
      "fold": 1,
      "n": 166,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5743548988422675,
        "balanced_accuracy": 0.3098924176111922,
        "macro_f1": 0.27969557259174227,
        "accuracy": 0.30910843373493974
      },
      "MI-Hyper": {
        "auroc": 0.508572263873492,
        "balanced_accuracy": 0.24968872073574128,
        "macro_f1": 0.1387673851021693,
        "accuracy": 0.15834767641996558
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5747493146965713,
          "balanced_accuracy": 0.3093586578386264,
          "macro_f1": 0.28006296663392655
        },
        "5": {
          "auroc": 0.5743829621118738,
          "balanced_accuracy": 0.3112998915198444,
          "macro_f1": 0.28210298715283133
        },
        "10": {
          "auroc": 0.5740713781722931,
          "balanced_accuracy": 0.3119664833726106,
          "macro_f1": 0.2805723274249258
        },
        "50": {
          "auroc": 0.5740869746224494,
          "balanced_accuracy": 0.31233999177047095,
          "macro_f1": 0.2805510420263341
        },
        "100": {
          "auroc": 0.5744838646081498,
          "balanced_accuracy": 0.30449706355440836,
          "macro_f1": 0.2751885397206937
        }
      }
    },
    {
      "task_id": "TCGA_PRAD/ajcc_pathologic_n",
      "fold": 4,
      "n": 337,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5317468045112782,
        "balanced_accuracy": 0.5243145363408521,
        "macro_f1": 0.2762132601159507,
        "accuracy": 0.3387299703264095
      },
      "MI-Hyper": {
        "auroc": 0.59343895452918,
        "balanced_accuracy": 0.5273138202649481,
        "macro_f1": 0.2674205554475211,
        "accuracy": 0.2725731242051717
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5315592105263157,
          "balanced_accuracy": 0.5227474937343358,
          "macro_f1": 0.2800649860711075
        },
        "5": {
          "auroc": 0.5310485588972431,
          "balanced_accuracy": 0.5260250626566416,
          "macro_f1": 0.27513320980451017
        },
        "10": {
          "auroc": 0.5270122180451128,
          "balanced_accuracy": 0.524061403508772,
          "macro_f1": 0.27202100168207066
        },
        "50": {
          "auroc": 0.5317666040100251,
          "balanced_accuracy": 0.5237130325814536,
          "macro_f1": 0.27505761915438875
        },
        "100": {
          "auroc": 0.5373474310776942,
          "balanced_accuracy": 0.5250256892230576,
          "macro_f1": 0.2787894838676766
        }
      }
    },
    {
      "task_id": "TCGA_PRAD/ajcc_pathologic_t",
      "fold": 4,
      "n": 389,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.6419744415098493,
        "balanced_accuracy": 0.5772790800044019,
        "macro_f1": 0.5575299726047284,
        "accuracy": 0.6123804627249357
      },
      "MI-Hyper": {
        "auroc": 0.7153822572277507,
        "balanced_accuracy": 0.6310427769655238,
        "macro_f1": 0.5920341976384883,
        "accuracy": 0.5993389643775248
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5942476890062727,
          "balanced_accuracy": 0.5486290855067679,
          "macro_f1": 0.5293651269238702
        },
        "5": {
          "auroc": 0.637456943985914,
          "balanced_accuracy": 0.5749702872235062,
          "macro_f1": 0.5519735190575273
        },
        "10": {
          "auroc": 0.651171178606801,
          "balanced_accuracy": 0.5827013865962364,
          "macro_f1": 0.5601261553371429
        },
        "50": {
          "auroc": 0.6606637229008473,
          "balanced_accuracy": 0.5868763068119291,
          "macro_f1": 0.5684945273823846
        },
        "100": {
          "auroc": 0.6663326730494112,
          "balanced_accuracy": 0.5932183338835699,
          "macro_f1": 0.5776905343227171
        }
      }
    },
    {
      "task_id": "TCGA_PRAD/molecular_subtype_cna",
      "fold": 0,
      "n": 273,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5671000227199446,
        "balanced_accuracy": 0.34445614600107355,
        "macro_f1": 0.22258303650533823,
        "accuracy": 0.3424322344322345
      },
      "MI-Hyper": {
        "auroc": 0.49068067072414867,
        "balanced_accuracy": 0.32286251054366993,
        "macro_f1": 0.26305129501037106,
        "accuracy": 0.3751962323390895
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5501047434931405,
          "balanced_accuracy": 0.3395303274288781,
          "macro_f1": 0.23565491715520184
        },
        "5": {
          "auroc": 0.5594999957192982,
          "balanced_accuracy": 0.34046054750402577,
          "macro_f1": 0.2177631068576905
        },
        "10": {
          "auroc": 0.5622625353961892,
          "balanced_accuracy": 0.3428561460010735,
          "macro_f1": 0.21452451601299694
        },
        "50": {
          "auroc": 0.5776377626016229,
          "balanced_accuracy": 0.3459194847020934,
          "macro_f1": 0.21556676448643336
        },
        "100": {
          "auroc": 0.5859950763894721,
          "balanced_accuracy": 0.3535142243692968,
          "macro_f1": 0.22940587801436846
        }
      }
    },
    {
      "task_id": "TCGA_PRAD/molecular_subtype_other",
      "fold": 2,
      "n": 260,
      "n_classes": 5,
      "MI-Zero": {
        "auroc": 0.5275587670091788,
        "balanced_accuracy": 0.1615480089902201,
        "macro_f1": 0.08059521522251405,
        "accuracy": 0.09990769230769231
      },
      "MI-Hyper": {
        "auroc": 0.5140020895228167,
        "balanced_accuracy": 0.20551810039569976,
        "macro_f1": 0.103937365126446,
        "accuracy": 0.14450549450549452
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5267340558705779,
          "balanced_accuracy": 0.17512882055208984,
          "macro_f1": 0.09007144460313966
        },
        "5": {
          "auroc": 0.5258882184655115,
          "balanced_accuracy": 0.16512912685279096,
          "macro_f1": 0.07942894710172527
        },
        "10": {
          "auroc": 0.5265041518710999,
          "balanced_accuracy": 0.16054986921475473,
          "macro_f1": 0.07803075040107506
        },
        "50": {
          "auroc": 0.5304564925324421,
          "balanced_accuracy": 0.15495912560721722,
          "macro_f1": 0.07912768251477871
        },
        "100": {
          "auroc": 0.5282109163062628,
          "balanced_accuracy": 0.15197310272424777,
          "macro_f1": 0.07631725149185149
        }
      }
    },
    {
      "task_id": "TCGA_PRAD/molecular_subtype_selected",
      "fold": 2,
      "n": 260,
      "n_classes": 5,
      "MI-Zero": {
        "auroc": 0.5213547844678368,
        "balanced_accuracy": 0.2009433913108038,
        "macro_f1": 0.11486682326970138,
        "accuracy": 0.1721846153846154
      },
      "MI-Hyper": {
        "auroc": 0.5145517305527366,
        "balanced_accuracy": 0.20032164290916593,
        "macro_f1": 0.10241140434581834,
        "accuracy": 0.1423076923076923
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5349109796199206,
          "balanced_accuracy": 0.19293356827431585,
          "macro_f1": 0.11107112568889009
        },
        "5": {
          "auroc": 0.5167465858282161,
          "balanced_accuracy": 0.19866740615706133,
          "macro_f1": 0.11189516415477732
        },
        "10": {
          "auroc": 0.5118807046179012,
          "balanced_accuracy": 0.1932291777188329,
          "macro_f1": 0.10985799342952235
        },
        "50": {
          "auroc": 0.5217167339785151,
          "balanced_accuracy": 0.21033434611365645,
          "macro_f1": 0.12057600302999755
        },
        "100": {
          "auroc": 0.5215189182946308,
          "balanced_accuracy": 0.20955245829015243,
          "macro_f1": 0.1209338300453196
        }
      }
    },
    {
      "task_id": "TCGA_READ/APC_mutation",
      "fold": 1,
      "n": 157,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.47733670634920633,
        "balanced_accuracy": 0.5007714285714285,
        "macro_f1": 0.32658050241887127,
        "accuracy": 0.34985987261146495
      },
      "MI-Hyper": {
        "auroc": 0.5575963718820862,
        "balanced_accuracy": 0.5636054421768707,
        "macro_f1": 0.4610482068025455,
        "accuracy": 0.46678798908098273
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.49538392857142854,
          "balanced_accuracy": 0.49993253968253965,
          "macro_f1": 0.34157316758399164
        },
        "5": {
          "auroc": 0.47968154761904763,
          "balanced_accuracy": 0.5001329365079364,
          "macro_f1": 0.32212302786601127
        },
        "10": {
          "auroc": 0.47688789682539684,
          "balanced_accuracy": 0.5026964285714286,
          "macro_f1": 0.3191575424848055
        },
        "50": {
          "auroc": 0.46598412698412695,
          "balanced_accuracy": 0.49987301587301586,
          "macro_f1": 0.3227841730228748
        },
        "100": {
          "auroc": 0.46874603174603174,
          "balanced_accuracy": 0.5012222222222222,
          "macro_f1": 0.3272646011366734
        }
      }
    },
    {
      "task_id": "TCGA_READ/SMAD4_mutation",
      "fold": 0,
      "n": 157,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.444162962962963,
        "balanced_accuracy": 0.487593265993266,
        "macro_f1": 0.32070641597806554,
        "accuracy": 0.4119235668789809
      },
      "MI-Hyper": {
        "auroc": 0.39985569985569985,
        "balanced_accuracy": 0.4327080327080327,
        "macro_f1": 0.3932901799031767,
        "accuracy": 0.5104640582347588
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.44051851851851853,
          "balanced_accuracy": 0.48413804713804715,
          "macro_f1": 0.3380782757168429
        },
        "5": {
          "auroc": 0.4309528619528619,
          "balanced_accuracy": 0.4859023569023569,
          "macro_f1": 0.3189257157015455
        },
        "10": {
          "auroc": 0.44086531986531985,
          "balanced_accuracy": 0.4882255892255892,
          "macro_f1": 0.3168998130543924
        },
        "50": {
          "auroc": 0.45091582491582494,
          "balanced_accuracy": 0.4908181818181819,
          "macro_f1": 0.31584399093010485
        },
        "100": {
          "auroc": 0.4575622895622896,
          "balanced_accuracy": 0.48888215488215486,
          "macro_f1": 0.3137842844874419
        }
      }
    },
    {
      "task_id": "TCGA_READ/ajcc_pathologic_m",
      "fold": 2,
      "n": 141,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5473880952380953,
        "balanced_accuracy": 0.5191428571428571,
        "macro_f1": 0.40287999195662,
        "accuracy": 0.5450212765957446
      },
      "MI-Hyper": {
        "auroc": 0.6424036281179138,
        "balanced_accuracy": 0.6007653061224489,
        "macro_f1": 0.5389173282381331,
        "accuracy": 0.6595744680851063
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5278412698412699,
          "balanced_accuracy": 0.5088809523809524,
          "macro_f1": 0.4125142513302284
        },
        "5": {
          "auroc": 0.5446626984126984,
          "balanced_accuracy": 0.5182023809523809,
          "macro_f1": 0.4046269983349235
        },
        "10": {
          "auroc": 0.5562896825396826,
          "balanced_accuracy": 0.5250476190476191,
          "macro_f1": 0.4048807120165865
        },
        "50": {
          "auroc": 0.5541785714285714,
          "balanced_accuracy": 0.5228928571428572,
          "macro_f1": 0.39859551459107756
        },
        "100": {
          "auroc": 0.553968253968254,
          "balanced_accuracy": 0.5206904761904761,
          "macro_f1": 0.39378248351028405
        }
      }
    },
    {
      "task_id": "TCGA_READ/ajcc_pathologic_n",
      "fold": 2,
      "n": 153,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5247552452749749,
        "balanced_accuracy": 0.3393965003723008,
        "macro_f1": 0.22476957263749384,
        "accuracy": 0.2905098039215686
      },
      "MI-Hyper": {
        "auroc": 0.6165544025525072,
        "balanced_accuracy": 0.43143459915611815,
        "macro_f1": 0.40968776469109575,
        "accuracy": 0.45751633986928103
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5263847690506912,
          "balanced_accuracy": 0.3418080168776371,
          "macro_f1": 0.24141807484004107
        },
        "5": {
          "auroc": 0.5235824561627102,
          "balanced_accuracy": 0.33954157359146186,
          "macro_f1": 0.22336785215942828
        },
        "10": {
          "auroc": 0.5231915780111307,
          "balanced_accuracy": 0.33838855795482753,
          "macro_f1": 0.22094382901044948
        },
        "50": {
          "auroc": 0.5255635085931426,
          "balanced_accuracy": 0.33823665922065027,
          "macro_f1": 0.21820316097524173
        },
        "100": {
          "auroc": 0.5250539145571999,
          "balanced_accuracy": 0.3390076942169273,
          "macro_f1": 0.21991494620230864
        }
      }
    },
    {
      "task_id": "TCGA_READ/ajcc_pathologic_stage",
      "fold": 2,
      "n": 147,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5717942643311705,
        "balanced_accuracy": 0.2570494743351886,
        "macro_f1": 0.20716446880595574,
        "accuracy": 0.31289795918367347
      },
      "MI-Hyper": {
        "auroc": 0.5957880656517989,
        "balanced_accuracy": 0.32682188134994256,
        "macro_f1": 0.264173939926717,
        "accuracy": 0.33430515063168126
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5703623064498938,
          "balanced_accuracy": 0.2671370593692022,
          "macro_f1": 0.22529849429607918
        },
        "5": {
          "auroc": 0.5777051876195748,
          "balanced_accuracy": 0.24812345392702537,
          "macro_f1": 0.19182148528491058
        },
        "10": {
          "auroc": 0.5747539673026497,
          "balanced_accuracy": 0.2520531849103278,
          "macro_f1": 0.19713082363874712
        },
        "50": {
          "auroc": 0.5675410090477131,
          "balanced_accuracy": 0.25564413265306124,
          "macro_f1": 0.20498031051992224
        },
        "100": {
          "auroc": 0.5686088512360211,
          "balanced_accuracy": 0.2622895408163265,
          "macro_f1": 0.21659123029011973
        }
      }
    },
    {
      "task_id": "TCGA_READ/ajcc_pathologic_t",
      "fold": 2,
      "n": 148,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5482435081067871,
        "balanced_accuracy": 0.34366282615503796,
        "macro_f1": 0.28252384209949233,
        "accuracy": 0.5578648648648649
      },
      "MI-Hyper": {
        "auroc": 0.5529105632968841,
        "balanced_accuracy": 0.40494321646969617,
        "macro_f1": 0.25916804476283667,
        "accuracy": 0.35135135135135137
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5354753166994893,
          "balanced_accuracy": 0.3424104567406748,
          "macro_f1": 0.28668914995341455
        },
        "5": {
          "auroc": 0.5652315751399878,
          "balanced_accuracy": 0.3484562132225683,
          "macro_f1": 0.2839017008462936
        },
        "10": {
          "auroc": 0.5563842258157062,
          "balanced_accuracy": 0.3456600570307735,
          "macro_f1": 0.28172665489838855
        },
        "50": {
          "auroc": 0.5436008765571408,
          "balanced_accuracy": 0.34155548962402543,
          "macro_f1": 0.28124114364262726
        },
        "100": {
          "auroc": 0.5405255463216111,
          "balanced_accuracy": 0.34023191415714776,
          "macro_f1": 0.2790605611567377
        }
      }
    },
    {
      "task_id": "TCGA_SARC/RB1_mutation",
      "fold": 1,
      "n": 254,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4776773550724637,
        "balanced_accuracy": 0.4711057971014493,
        "macro_f1": 0.41420048640365487,
        "accuracy": 0.6598897637795276
      },
      "MI-Hyper": {
        "auroc": 0.31731366459627325,
        "balanced_accuracy": 0.4341097308488613,
        "macro_f1": 0.14682534902799918,
        "accuracy": 0.15860517435320584
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4673478260869565,
          "balanced_accuracy": 0.4741340579710145,
          "macro_f1": 0.4123784525067963
        },
        "5": {
          "auroc": 0.47242391304347825,
          "balanced_accuracy": 0.4712753623188406,
          "macro_f1": 0.41476465082463987
        },
        "10": {
          "auroc": 0.4733278985507246,
          "balanced_accuracy": 0.46931159420289853,
          "macro_f1": 0.4119456120568973
        },
        "50": {
          "auroc": 0.4860579710144928,
          "balanced_accuracy": 0.46959057971014495,
          "macro_f1": 0.4153478258724256
        },
        "100": {
          "auroc": 0.48922916666666666,
          "balanced_accuracy": 0.4712173913043478,
          "macro_f1": 0.4165658907575151
        }
      }
    },
    {
      "task_id": "TCGA_SARC/primary_diagnosis",
      "fold": 4,
      "n": 132,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.8791676937375055,
        "balanced_accuracy": 0.6861016117529596,
        "macro_f1": 0.6462344703642758,
        "accuracy": 0.7150909090909091
      },
      "MI-Hyper": {
        "auroc": 0.685480945749376,
        "balanced_accuracy": 0.38453348819202476,
        "macro_f1": 0.2699539217018579,
        "accuracy": 0.36796536796536794
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.8786744525957727,
          "balanced_accuracy": 0.6818990158322635,
          "macro_f1": 0.6426279852928927
        },
        "5": {
          "auroc": 0.8779158582605844,
          "balanced_accuracy": 0.6762677221509057,
          "macro_f1": 0.6309976309343146
        },
        "10": {
          "auroc": 0.8782053123088105,
          "balanced_accuracy": 0.692544002282128,
          "macro_f1": 0.6498724504767446
        },
        "50": {
          "auroc": 0.8800894036608093,
          "balanced_accuracy": 0.6916669519326772,
          "macro_f1": 0.6565108626036964
        },
        "100": {
          "auroc": 0.8809534418615506,
          "balanced_accuracy": 0.6881303665668235,
          "macro_f1": 0.6511634225137312
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/ALK_mutation",
      "fold": 1,
      "n": 433,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5081674876847291,
        "balanced_accuracy": 0.49622735884804847,
        "macro_f1": 0.42722816935419455,
        "accuracy": 0.6709284064665126
      },
      "MI-Hyper": {
        "auroc": 0.5016544416174958,
        "balanced_accuracy": 0.49703283170031937,
        "macro_f1": 0.28944296093772026,
        "accuracy": 0.34543055097327613
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5086780030314513,
          "balanced_accuracy": 0.5085993747631679,
          "macro_f1": 0.4327142197342536
        },
        "5": {
          "auroc": 0.5070185202728306,
          "balanced_accuracy": 0.49200502084122777,
          "macro_f1": 0.4196797406825533
        },
        "10": {
          "auroc": 0.5071985126942024,
          "balanced_accuracy": 0.4906020272830618,
          "macro_f1": 0.4223469510522026
        },
        "50": {
          "auroc": 0.5102792250852596,
          "balanced_accuracy": 0.4938598901098901,
          "macro_f1": 0.4285454955262276
        },
        "100": {
          "auroc": 0.5076631773399015,
          "balanced_accuracy": 0.49607048124289504,
          "macro_f1": 0.4328544397757355
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/BAP1_mutation",
      "fold": 1,
      "n": 433,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5136712193190816,
        "balanced_accuracy": 0.4853531274742676,
        "macro_f1": 0.33518921288361053,
        "accuracy": 0.5817182448036952
      },
      "MI-Hyper": {
        "auroc": 0.6186517362289333,
        "balanced_accuracy": 0.5223956565999321,
        "macro_f1": 0.07049570594251639,
        "accuracy": 0.07126360936984494
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.46819378463974665,
          "balanced_accuracy": 0.48221100554235946,
          "macro_f1": 0.3442718419245904
        },
        "5": {
          "auroc": 0.5031304433887569,
          "balanced_accuracy": 0.4820368171021378,
          "macro_f1": 0.3329994026722695
        },
        "10": {
          "auroc": 0.5201167854315123,
          "balanced_accuracy": 0.48323238321456846,
          "macro_f1": 0.3299159594231699
        },
        "50": {
          "auroc": 0.5372347585114806,
          "balanced_accuracy": 0.4894279493269992,
          "macro_f1": 0.33483163833927987
        },
        "100": {
          "auroc": 0.5396803246239112,
          "balanced_accuracy": 0.48985748218527314,
          "macro_f1": 0.33392722205874287
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/BRAF_mutation",
      "fold": 3,
      "n": 433,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.523633266404648,
        "balanced_accuracy": 0.5076251281613123,
        "macro_f1": 0.41145864028524126,
        "accuracy": 0.5053672055427252
      },
      "MI-Hyper": {
        "auroc": 0.5035671565276828,
        "balanced_accuracy": 0.497863978127136,
        "macro_f1": 0.4438490686347702,
        "accuracy": 0.49917518970636754
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5092718301435406,
          "balanced_accuracy": 0.5000429340396445,
          "macro_f1": 0.41701541204724035
        },
        "5": {
          "auroc": 0.5217991712235134,
          "balanced_accuracy": 0.5082260338345865,
          "macro_f1": 0.4116961452251083
        },
        "10": {
          "auroc": 0.5231517002734108,
          "balanced_accuracy": 0.5093963602187287,
          "macro_f1": 0.4110199081627906
        },
        "50": {
          "auroc": 0.5313704716336295,
          "balanced_accuracy": 0.5097629015721121,
          "macro_f1": 0.40813975655155765
        },
        "100": {
          "auroc": 0.5325731587491456,
          "balanced_accuracy": 0.5106974111414901,
          "macro_f1": 0.4094219794395093
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/CDKN2A_mutation",
      "fold": 2,
      "n": 433,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5025712361712362,
        "balanced_accuracy": 0.5054237614237614,
        "macro_f1": 0.4328077987303609,
        "accuracy": 0.636960739030023
      },
      "MI-Hyper": {
        "auroc": 0.5180375180375181,
        "balanced_accuracy": 0.5286538857967429,
        "macro_f1": 0.47313274298549596,
        "accuracy": 0.6129990102276477
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5028585858585859,
          "balanced_accuracy": 0.4981582491582492,
          "macro_f1": 0.44417111989711666
        },
        "5": {
          "auroc": 0.5018328523328524,
          "balanced_accuracy": 0.5055824915824916,
          "macro_f1": 0.4387671941907085
        },
        "10": {
          "auroc": 0.5019170274170274,
          "balanced_accuracy": 0.5093439153439153,
          "macro_f1": 0.43784842435589305
        },
        "50": {
          "auroc": 0.5040488215488215,
          "balanced_accuracy": 0.5067551707551707,
          "macro_f1": 0.424289130984306
        },
        "100": {
          "auroc": 0.5021988936988937,
          "balanced_accuracy": 0.5072789802789803,
          "macro_f1": 0.41896312422378046
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/EGFR_mutation",
      "fold": 2,
      "n": 433,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5273007832898172,
        "balanced_accuracy": 0.5051443342036553,
        "macro_f1": 0.35639114959370194,
        "accuracy": 0.5165450346420323
      },
      "MI-Hyper": {
        "auroc": 0.6036926519955241,
        "balanced_accuracy": 0.5698060425214472,
        "macro_f1": 0.5096512194498135,
        "accuracy": 0.6674364896073903
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5395227154046998,
          "balanced_accuracy": 0.5098950391644909,
          "macro_f1": 0.3671692454740254
        },
        "5": {
          "auroc": 0.5284665796344648,
          "balanced_accuracy": 0.5062433420365535,
          "macro_f1": 0.35694390607962895
        },
        "10": {
          "auroc": 0.5306859007832898,
          "balanced_accuracy": 0.5098355091383812,
          "macro_f1": 0.35823464905147945
        },
        "50": {
          "auroc": 0.5207942558746737,
          "balanced_accuracy": 0.5008349869451697,
          "macro_f1": 0.35110747573728596
        },
        "100": {
          "auroc": 0.5170344647519582,
          "balanced_accuracy": 0.4989127937336814,
          "macro_f1": 0.3485004716260897
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/ERBB2_mutation",
      "fold": 0,
      "n": 433,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5741154335113146,
        "balanced_accuracy": 0.5108451563691838,
        "macro_f1": 0.4069194881915113,
        "accuracy": 0.6912794457274827
      },
      "MI-Hyper": {
        "auroc": 0.4932258181686099,
        "balanced_accuracy": 0.5078638625549381,
        "macro_f1": 0.2555728083682353,
        "accuracy": 0.30583965687891784
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.577266081871345,
          "balanced_accuracy": 0.503808797355708,
          "macro_f1": 0.4061156690797879
        },
        "5": {
          "auroc": 0.5570582252733283,
          "balanced_accuracy": 0.5091558606661581,
          "macro_f1": 0.403150121543602
        },
        "10": {
          "auroc": 0.5646681922196797,
          "balanced_accuracy": 0.5137388761759472,
          "macro_f1": 0.40422603951272296
        },
        "50": {
          "auroc": 0.581125730994152,
          "balanced_accuracy": 0.5108441393338419,
          "macro_f1": 0.4080629174574741
        },
        "100": {
          "auroc": 0.5904589371980676,
          "balanced_accuracy": 0.516678108314264,
          "macro_f1": 0.41304269336396937
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/IDH1_mutation",
      "fold": 0,
      "n": 433,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5115013243683781,
        "balanced_accuracy": 0.4968074572127139,
        "macro_f1": 0.40622436018445507,
        "accuracy": 0.6251177829099307
      },
      "MI-Hyper": {
        "auroc": 0.5133455582722086,
        "balanced_accuracy": 0.5037329724065666,
        "macro_f1": 0.1400693947957019,
        "accuracy": 0.1418673705047839
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4958302770986145,
          "balanced_accuracy": 0.4907019152404238,
          "macro_f1": 0.3988955557149671
        },
        "5": {
          "auroc": 0.509770782396088,
          "balanced_accuracy": 0.5034830888345558,
          "macro_f1": 0.4047590754177485
        },
        "10": {
          "auroc": 0.5149246128769356,
          "balanced_accuracy": 0.502547881010595,
          "macro_f1": 0.4076796546025781
        },
        "50": {
          "auroc": 0.5178580888345558,
          "balanced_accuracy": 0.4950376935615322,
          "macro_f1": 0.4099790776590478
        },
        "100": {
          "auroc": 0.5191228606356968,
          "balanced_accuracy": 0.49226670741646295,
          "macro_f1": 0.4098084375279339
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/MET_mutation",
      "fold": 0,
      "n": 433,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5341604177545691,
        "balanced_accuracy": 0.5068137859007833,
        "macro_f1": 0.3992758902515205,
        "accuracy": 0.6151685912240185
      },
      "MI-Hyper": {
        "auroc": 0.5308914584110407,
        "balanced_accuracy": 0.5017008578888474,
        "macro_f1": 0.2535271232344104,
        "accuracy": 0.2678983833718245
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5535480417754569,
          "balanced_accuracy": 0.5097362924281985,
          "macro_f1": 0.4044117144312668
        },
        "5": {
          "auroc": 0.5322767624020888,
          "balanced_accuracy": 0.5071493472584856,
          "macro_f1": 0.39739035386670163
        },
        "10": {
          "auroc": 0.5304911227154048,
          "balanced_accuracy": 0.5099263707571802,
          "macro_f1": 0.4004359581471978
        },
        "50": {
          "auroc": 0.5274986945169713,
          "balanced_accuracy": 0.5062762402088773,
          "macro_f1": 0.3989539630484543
        },
        "100": {
          "auroc": 0.5269874673629242,
          "balanced_accuracy": 0.5009806788511749,
          "macro_f1": 0.3951874617639819
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/NF1_mutation",
      "fold": 4,
      "n": 433,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5085199527744982,
        "balanced_accuracy": 0.49943234946871307,
        "macro_f1": 0.4436974111380641,
        "accuracy": 0.6608314087759816
      },
      "MI-Hyper": {
        "auroc": 0.510934952493394,
        "balanced_accuracy": 0.494324506662169,
        "macro_f1": 0.48667341159430366,
        "accuracy": 0.7086770042890135
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.501495670995671,
          "balanced_accuracy": 0.4983301849665486,
          "macro_f1": 0.4589239896436206
        },
        "5": {
          "auroc": 0.5009854388036206,
          "balanced_accuracy": 0.49677489177489176,
          "macro_f1": 0.4453303204822203
        },
        "10": {
          "auroc": 0.5042062180243998,
          "balanced_accuracy": 0.4969425423061786,
          "macro_f1": 0.4416207834420887
        },
        "50": {
          "auroc": 0.5169077134986226,
          "balanced_accuracy": 0.5017119244391971,
          "macro_f1": 0.43764689925579875
        },
        "100": {
          "auroc": 0.5190047225501772,
          "balanced_accuracy": 0.5034022038567493,
          "macro_f1": 0.43496506286659226
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/PBRM1_mutation",
      "fold": 2,
      "n": 433,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5233762999452655,
        "balanced_accuracy": 0.5189155263638022,
        "macro_f1": 0.4169846835949462,
        "accuracy": 0.6690346420323326
      },
      "MI-Hyper": {
        "auroc": 0.5170849949175073,
        "balanced_accuracy": 0.5071871660541611,
        "macro_f1": 0.36031560430558834,
        "accuracy": 0.46948201913559884
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.519435322021529,
          "balanced_accuracy": 0.5232475825579274,
          "macro_f1": 0.4288759030716382
        },
        "5": {
          "auroc": 0.5256782521437694,
          "balanced_accuracy": 0.527149242838898,
          "macro_f1": 0.42355130013073206
        },
        "10": {
          "auroc": 0.5219366903849663,
          "balanced_accuracy": 0.5221665754424375,
          "macro_f1": 0.4192298936979558
        },
        "50": {
          "auroc": 0.5258939974457215,
          "balanced_accuracy": 0.5124274767378215,
          "macro_f1": 0.40719438348675213
        },
        "100": {
          "auroc": 0.5239372377303412,
          "balanced_accuracy": 0.5095867542419267,
          "macro_f1": 0.40607193758765286
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/TERT_mutation",
      "fold": 2,
      "n": 433,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4784729411764706,
        "balanced_accuracy": 0.49901725490196075,
        "macro_f1": 0.3528644993926642,
        "accuracy": 0.5850438799076212
      },
      "MI-Hyper": {
        "auroc": 0.5096778711484594,
        "balanced_accuracy": 0.484859943977591,
        "macro_f1": 0.45897192974592277,
        "accuracy": 0.7317716925107225
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.47520980392156864,
          "balanced_accuracy": 0.48677745098039216,
          "macro_f1": 0.37180029338898263
        },
        "5": {
          "auroc": 0.47582990196078434,
          "balanced_accuracy": 0.4948490196078431,
          "macro_f1": 0.35213929631445173
        },
        "10": {
          "auroc": 0.48012892156862746,
          "balanced_accuracy": 0.5015647058823529,
          "macro_f1": 0.3480899199953851
        },
        "50": {
          "auroc": 0.479481862745098,
          "balanced_accuracy": 0.5060088235294118,
          "macro_f1": 0.34574953167550604
        },
        "100": {
          "auroc": 0.48171421568627454,
          "balanced_accuracy": 0.505886274509804,
          "macro_f1": 0.3465434555889955
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/ajcc_pathologic_m",
      "fold": 3,
      "n": 196,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.51591719209752,
        "balanced_accuracy": 0.5048095838587642,
        "macro_f1": 0.34922477166329935,
        "accuracy": 0.4601428571428572
      },
      "MI-Hyper": {
        "auroc": 0.5598991172761665,
        "balanced_accuracy": 0.5200564462859545,
        "macro_f1": 0.2587865409690009,
        "accuracy": 0.303935860058309
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4945691467002943,
          "balanced_accuracy": 0.4977511559478773,
          "macro_f1": 0.3655228725521295
        },
        "5": {
          "auroc": 0.5044304329550231,
          "balanced_accuracy": 0.4905926860025221,
          "macro_f1": 0.35194443612827236
        },
        "10": {
          "auroc": 0.5232534678436318,
          "balanced_accuracy": 0.5144052122740647,
          "macro_f1": 0.35259677975102116
        },
        "50": {
          "auroc": 0.5288209331651954,
          "balanced_accuracy": 0.511765447667087,
          "macro_f1": 0.340499549502575
        },
        "100": {
          "auroc": 0.5285119798234552,
          "balanced_accuracy": 0.5095334174022699,
          "macro_f1": 0.33556022038249866
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/ajcc_pathologic_n",
      "fold": 3,
      "n": 171,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.536333358247459,
        "balanced_accuracy": 0.2583914067576348,
        "macro_f1": 0.1786484624931339,
        "accuracy": 0.23426900584795318
      },
      "MI-Hyper": {
        "auroc": 0.49251147703434434,
        "balanced_accuracy": 0.2568764835368845,
        "macro_f1": 0.16781092889765956,
        "accuracy": 0.20133667502088554
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5304730782773697,
          "balanced_accuracy": 0.24478168801633715,
          "macro_f1": 0.17981122802044125
        },
        "5": {
          "auroc": 0.5416592975183557,
          "balanced_accuracy": 0.256526037315511,
          "macro_f1": 0.179827140064517
        },
        "10": {
          "auroc": 0.543718388574401,
          "balanced_accuracy": 0.2587938016337139,
          "macro_f1": 0.1755370149799004
        },
        "50": {
          "auroc": 0.5348760712005282,
          "balanced_accuracy": 0.26604549568365354,
          "macro_f1": 0.1781563132700548
        },
        "100": {
          "auroc": 0.5309399556666399,
          "balanced_accuracy": 0.2658100111389585,
          "macro_f1": 0.179910616130756
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/ajcc_pathologic_stage",
      "fold": 3,
      "n": 191,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.49315578558900475,
        "balanced_accuracy": 0.2566408544943429,
        "macro_f1": 0.1480431350831524,
        "accuracy": 0.19478534031413614
      },
      "MI-Hyper": {
        "auroc": 0.47071285032498983,
        "balanced_accuracy": 0.24387672128535917,
        "macro_f1": 0.08330875397127144,
        "accuracy": 0.1024682124158564
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4916562077675819,
          "balanced_accuracy": 0.2643775720403627,
          "macro_f1": 0.17498632740234263
        },
        "5": {
          "auroc": 0.49745754429112116,
          "balanced_accuracy": 0.257392770020677,
          "macro_f1": 0.15782740629829584
        },
        "10": {
          "auroc": 0.5001592889066819,
          "balanced_accuracy": 0.2558900518086565,
          "macro_f1": 0.1470384676735502
        },
        "50": {
          "auroc": 0.4910317965020542,
          "balanced_accuracy": 0.2531506245692292,
          "macro_f1": 0.12978842762451706
        },
        "100": {
          "auroc": 0.4854740904775845,
          "balanced_accuracy": 0.2523932540327889,
          "macro_f1": 0.13057504641705628
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/ajcc_pathologic_t",
      "fold": 3,
      "n": 169,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.44789428128760933,
        "balanced_accuracy": 0.19820862639252732,
        "macro_f1": 0.1342537606382102,
        "accuracy": 0.16923076923076924
      },
      "MI-Hyper": {
        "auroc": 0.5645889574677951,
        "balanced_accuracy": 0.2670478672800654,
        "macro_f1": 0.24576806350801164,
        "accuracy": 0.452240067624683
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4354336607980827,
          "balanced_accuracy": 0.2044605682128902,
          "macro_f1": 0.15223980533821851
        },
        "5": {
          "auroc": 0.4440624027233951,
          "balanced_accuracy": 0.19600213013680506,
          "macro_f1": 0.13241337849468393
        },
        "10": {
          "auroc": 0.4457126142777807,
          "balanced_accuracy": 0.19358086140439082,
          "macro_f1": 0.12942669375339977
        },
        "50": {
          "auroc": 0.45607965248731075,
          "balanced_accuracy": 0.1986594294937948,
          "macro_f1": 0.12912395244162897
        },
        "100": {
          "auroc": 0.45818307615147735,
          "balanced_accuracy": 0.1983401427147557,
          "macro_f1": 0.1280649731631197
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/molecular_subtype_dnameth",
      "fold": 1,
      "n": 295,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.4860427418686957,
        "balanced_accuracy": 0.2398969476575215,
        "macro_f1": 0.193295422772914,
        "accuracy": 0.2242033898305085
      },
      "MI-Hyper": {
        "auroc": 0.5091404011198953,
        "balanced_accuracy": 0.23642195885271106,
        "macro_f1": 0.1667382128792463,
        "accuracy": 0.23099273607748183
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.48740230698528414,
          "balanced_accuracy": 0.23835463669163318,
          "macro_f1": 0.19458892934702635
        },
        "5": {
          "auroc": 0.4874543259518602,
          "balanced_accuracy": 0.23647323712093535,
          "macro_f1": 0.18892305386220692
        },
        "10": {
          "auroc": 0.48486968796744334,
          "balanced_accuracy": 0.23931582044873284,
          "macro_f1": 0.19073619087534188
        },
        "50": {
          "auroc": 0.48369385860368397,
          "balanced_accuracy": 0.24193298935186722,
          "macro_f1": 0.1948112977302335
        },
        "100": {
          "auroc": 0.48679352983520685,
          "balanced_accuracy": 0.24340805467443893,
          "macro_f1": 0.1974176420497614
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/molecular_subtype_mrna",
      "fold": 0,
      "n": 291,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5136186933305616,
        "balanced_accuracy": 0.29691113369206257,
        "macro_f1": 0.1623535139787678,
        "accuracy": 0.18424742268041236
      },
      "MI-Hyper": {
        "auroc": 0.6559058632366971,
        "balanced_accuracy": 0.4503522408478414,
        "macro_f1": 0.3675675845748482,
        "accuracy": 0.4074619538537064
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5179539056704773,
          "balanced_accuracy": 0.30666945721038,
          "macro_f1": 0.17954957687083145
        },
        "5": {
          "auroc": 0.5253589678875351,
          "balanced_accuracy": 0.29505950593904684,
          "macro_f1": 0.16648223525235573
        },
        "10": {
          "auroc": 0.5215547694538887,
          "balanced_accuracy": 0.2960050961101745,
          "macro_f1": 0.16413329960915324
        },
        "50": {
          "auroc": 0.5067232039917188,
          "balanced_accuracy": 0.2953515700176286,
          "macro_f1": 0.15616649641552718
        },
        "100": {
          "auroc": 0.49650261964918874,
          "balanced_accuracy": 0.29147003918308273,
          "macro_f1": 0.14543596174597156
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/molecular_subtype_other",
      "fold": 4,
      "n": 281,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5057982128172833,
        "balanced_accuracy": 0.2875575284364758,
        "macro_f1": 0.24205102079656582,
        "accuracy": 0.48232028469750887
      },
      "MI-Hyper": {
        "auroc": 0.5404784307423142,
        "balanced_accuracy": 0.2967118345313834,
        "macro_f1": 0.23982405129797288,
        "accuracy": 0.2643619725470259
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5133555105030168,
          "balanced_accuracy": 0.30060329670329666,
          "macro_f1": 0.26304113286425773
        },
        "5": {
          "auroc": 0.5091074508260561,
          "balanced_accuracy": 0.2904868131868132,
          "macro_f1": 0.24361016029426197
        },
        "10": {
          "auroc": 0.5052541746036834,
          "balanced_accuracy": 0.284740649701176,
          "macro_f1": 0.23763131802087234
        },
        "50": {
          "auroc": 0.5018872858632752,
          "balanced_accuracy": 0.2802970503181029,
          "macro_f1": 0.23191246200251045
        },
        "100": {
          "auroc": 0.49938664229038515,
          "balanced_accuracy": 0.2816598322729902,
          "macro_f1": 0.2340600308009266
        }
      }
    },
    {
      "task_id": "TCGA_SKCM/molecular_subtype_selected",
      "fold": 4,
      "n": 281,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5042955814296392,
        "balanced_accuracy": 0.3053086389049547,
        "macro_f1": 0.25326867282454996,
        "accuracy": 0.4590035587188612
      },
      "MI-Hyper": {
        "auroc": 0.5416828279562702,
        "balanced_accuracy": 0.29696025778732543,
        "macro_f1": 0.24304975628483966,
        "accuracy": 0.26893746822572445
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5088279338380299,
          "balanced_accuracy": 0.31540243878928087,
          "macro_f1": 0.26410134855609524
        },
        "5": {
          "auroc": 0.5048737952804704,
          "balanced_accuracy": 0.3019770965876229,
          "macro_f1": 0.248284190585484
        },
        "10": {
          "auroc": 0.5038057823315858,
          "balanced_accuracy": 0.30196654135338347,
          "macro_f1": 0.24985557483002285
        },
        "50": {
          "auroc": 0.5042739343919227,
          "balanced_accuracy": 0.30420644881434356,
          "macro_f1": 0.25254517190771586
        },
        "100": {
          "auroc": 0.4996964613061868,
          "balanced_accuracy": 0.30299066898014265,
          "macro_f1": 0.25155707824343176
        }
      }
    },
    {
      "task_id": "TCGA_STAD/ARID1A_mutation",
      "fold": 3,
      "n": 375,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4840884962406015,
        "balanced_accuracy": 0.48680902255639097,
        "macro_f1": 0.37699473567353176,
        "accuracy": 0.4283093333333333
      },
      "MI-Hyper": {
        "auroc": 0.6546885069817401,
        "balanced_accuracy": 0.6008727175080558,
        "macro_f1": 0.5392407347555853,
        "accuracy": 0.564952380952381
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4943236842105263,
          "balanced_accuracy": 0.49315789473684213,
          "macro_f1": 0.3868856599312227
        },
        "5": {
          "auroc": 0.48238872180451126,
          "balanced_accuracy": 0.4904360902255639,
          "macro_f1": 0.3776097847440606
        },
        "10": {
          "auroc": 0.48024906015037594,
          "balanced_accuracy": 0.4873984962406015,
          "macro_f1": 0.375362497639732
        },
        "50": {
          "auroc": 0.48282161654135336,
          "balanced_accuracy": 0.48247368421052633,
          "macro_f1": 0.3729043111861648
        },
        "100": {
          "auroc": 0.48065939849624056,
          "balanced_accuracy": 0.480578947368421,
          "macro_f1": 0.37221142486647857
        }
      }
    },
    {
      "task_id": "TCGA_STAD/BAP1_mutation",
      "fold": 1,
      "n": 375,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5569593663911846,
        "balanced_accuracy": 0.5059752066115702,
        "macro_f1": 0.3360678555457939,
        "accuracy": 0.5496319999999999
      },
      "MI-Hyper": {
        "auroc": 0.6373802964712055,
        "balanced_accuracy": 0.6293290043290043,
        "macro_f1": 0.4311692093817889,
        "accuracy": 0.6278095238095238
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5719042699724518,
          "balanced_accuracy": 0.508767217630854,
          "macro_f1": 0.3498602136500327
        },
        "5": {
          "auroc": 0.5501067493112948,
          "balanced_accuracy": 0.48454545454545456,
          "macro_f1": 0.32500198753109644
        },
        "10": {
          "auroc": 0.5539612029384756,
          "balanced_accuracy": 0.5015426997245179,
          "macro_f1": 0.3334331058407239
        },
        "50": {
          "auroc": 0.5550872359963269,
          "balanced_accuracy": 0.5187741046831956,
          "macro_f1": 0.3363487653489167
        },
        "100": {
          "auroc": 0.5537373737373738,
          "balanced_accuracy": 0.5162465564738292,
          "macro_f1": 0.3356952053581994
        }
      }
    },
    {
      "task_id": "TCGA_STAD/CTNNB1_mutation",
      "fold": 4,
      "n": 375,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.7003366571699905,
        "balanced_accuracy": 0.6377934472934473,
        "macro_f1": 0.5157972854221294,
        "accuracy": 0.7175466666666667
      },
      "MI-Hyper": {
        "auroc": 0.5626441459774794,
        "balanced_accuracy": 0.5558099308099308,
        "macro_f1": 0.48086756376529205,
        "accuracy": 0.6979047619047619
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6883517331433998,
          "balanced_accuracy": 0.6386217948717949,
          "macro_f1": 0.5155820109657498
        },
        "5": {
          "auroc": 0.7042355175688509,
          "balanced_accuracy": 0.6404131054131054,
          "macro_f1": 0.518153661302465
        },
        "10": {
          "auroc": 0.7032235280151947,
          "balanced_accuracy": 0.6378988603988605,
          "macro_f1": 0.519074520416647
        },
        "50": {
          "auroc": 0.70156220322887,
          "balanced_accuracy": 0.6357692307692308,
          "macro_f1": 0.5126207447554522
        },
        "100": {
          "auroc": 0.7043103038936372,
          "balanced_accuracy": 0.6362642450142451,
          "macro_f1": 0.5135554896703332
        }
      }
    },
    {
      "task_id": "TCGA_STAD/ERBB2_mutation",
      "fold": 0,
      "n": 375,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4275266106442577,
        "balanced_accuracy": 0.5005574229691877,
        "macro_f1": 0.49041627525820775,
        "accuracy": 0.8512106666666666
      },
      "MI-Hyper": {
        "auroc": 0.6020852785558668,
        "balanced_accuracy": 0.5655595571561959,
        "macro_f1": 0.44023764327385206,
        "accuracy": 0.632
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.45608854652972297,
          "balanced_accuracy": 0.5020168067226891,
          "macro_f1": 0.47945216509029415
        },
        "5": {
          "auroc": 0.43214441332088394,
          "balanced_accuracy": 0.5029831932773109,
          "macro_f1": 0.4918056761989918
        },
        "10": {
          "auroc": 0.42189231248054776,
          "balanced_accuracy": 0.5067647058823529,
          "macro_f1": 0.4968290597957398
        },
        "50": {
          "auroc": 0.4108348895113601,
          "balanced_accuracy": 0.4975770308123249,
          "macro_f1": 0.493223147902561
        },
        "100": {
          "auroc": 0.4166728913787738,
          "balanced_accuracy": 0.49344537815126055,
          "macro_f1": 0.49077132730345213
        }
      }
    },
    {
      "task_id": "TCGA_STAD/FBXW7_mutation",
      "fold": 0,
      "n": 375,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.49903642512077295,
        "balanced_accuracy": 0.4925971014492754,
        "macro_f1": 0.46787437347477867,
        "accuracy": 0.7477866666666666
      },
      "MI-Hyper": {
        "auroc": 0.7501587301587301,
        "balanced_accuracy": 0.6990683229813665,
        "macro_f1": 0.5478296494664798,
        "accuracy": 0.7062857142857143
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5272985507246377,
          "balanced_accuracy": 0.5223768115942029,
          "macro_f1": 0.47970891150228145
        },
        "5": {
          "auroc": 0.49225507246376815,
          "balanced_accuracy": 0.49082608695652175,
          "macro_f1": 0.46618709223377125
        },
        "10": {
          "auroc": 0.49205217391304346,
          "balanced_accuracy": 0.486463768115942,
          "macro_f1": 0.4645639781678841
        },
        "50": {
          "auroc": 0.48992270531400967,
          "balanced_accuracy": 0.48108695652173916,
          "macro_f1": 0.46351033283258325
        },
        "100": {
          "auroc": 0.49365362318840583,
          "balanced_accuracy": 0.482231884057971,
          "macro_f1": 0.4654015526373732
        }
      }
    },
    {
      "task_id": "TCGA_STAD/PBRM1_mutation",
      "fold": 2,
      "n": 375,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.43979267605633804,
        "balanced_accuracy": 0.49513239436619716,
        "macro_f1": 0.47481510811489563,
        "accuracy": 0.8516906666666666
      },
      "MI-Hyper": {
        "auroc": 0.8185311871227364,
        "balanced_accuracy": 0.6496478873239436,
        "macro_f1": 0.31386577002260674,
        "accuracy": 0.3813333333333333
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4449908450704225,
          "balanced_accuracy": 0.4830774647887324,
          "macro_f1": 0.4661268954604884
        },
        "5": {
          "auroc": 0.43357112676056336,
          "balanced_accuracy": 0.4923098591549296,
          "macro_f1": 0.47230891469994846
        },
        "10": {
          "auroc": 0.436862676056338,
          "balanced_accuracy": 0.4931830985915493,
          "macro_f1": 0.47362516754391243
        },
        "50": {
          "auroc": 0.44243873239436626,
          "balanced_accuracy": 0.5025915492957747,
          "macro_f1": 0.4797101475592751
        },
        "100": {
          "auroc": 0.4411,
          "balanced_accuracy": 0.5045000000000001,
          "macro_f1": 0.4823044153108536
        }
      }
    },
    {
      "task_id": "TCGA_STAD/PIK3CA_mutation",
      "fold": 3,
      "n": 375,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4916226966788039,
        "balanced_accuracy": 0.5097580271433301,
        "macro_f1": 0.4745955798196319,
        "accuracy": 0.6616106666666667
      },
      "MI-Hyper": {
        "auroc": 0.7461972541416434,
        "balanced_accuracy": 0.6752849103891805,
        "macro_f1": 0.5359519673121367,
        "accuracy": 0.5958095238095238
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5101605428666004,
          "balanced_accuracy": 0.5034061569016882,
          "macro_f1": 0.4656098590147026
        },
        "5": {
          "auroc": 0.5013475118614145,
          "balanced_accuracy": 0.5123154584574644,
          "macro_f1": 0.4759820511149771
        },
        "10": {
          "auroc": 0.49192816948030454,
          "balanced_accuracy": 0.5116335650446872,
          "macro_f1": 0.47561622227159256
        },
        "50": {
          "auroc": 0.47936362131744453,
          "balanced_accuracy": 0.5123286991062561,
          "macro_f1": 0.47821916827340216
        },
        "100": {
          "auroc": 0.47531363786825553,
          "balanced_accuracy": 0.5091062562065541,
          "macro_f1": 0.47755059842348496
        }
      }
    },
    {
      "task_id": "TCGA_STAD/SETD2_mutation",
      "fold": 4,
      "n": 375,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.49748276462395546,
        "balanced_accuracy": 0.49390146239554317,
        "macro_f1": 0.3954082927663773,
        "accuracy": 0.6303253333333333
      },
      "MI-Hyper": {
        "auroc": 0.6122413450059689,
        "balanced_accuracy": 0.5935261639474732,
        "macro_f1": 0.464284678482021,
        "accuracy": 0.6872380952380953
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5019533426183844,
          "balanced_accuracy": 0.48213614206128136,
          "macro_f1": 0.384848658837328
        },
        "5": {
          "auroc": 0.49786733983286907,
          "balanced_accuracy": 0.48727889972144844,
          "macro_f1": 0.38947087601837604
        },
        "10": {
          "auroc": 0.4967374651810585,
          "balanced_accuracy": 0.49607938718662953,
          "macro_f1": 0.3912879289493338
        },
        "50": {
          "auroc": 0.4963701253481894,
          "balanced_accuracy": 0.503283426183844,
          "macro_f1": 0.40339256850308497
        },
        "100": {
          "auroc": 0.49448555013927575,
          "balanced_accuracy": 0.5007294568245125,
          "macro_f1": 0.40804143152376376
        }
      }
    },
    {
      "task_id": "TCGA_STAD/SMAD4_mutation",
      "fold": 0,
      "n": 375,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5137978285714285,
        "balanced_accuracy": 0.5121371428571428,
        "macro_f1": 0.46432791852092886,
        "accuracy": 0.7382826666666666
      },
      "MI-Hyper": {
        "auroc": 0.6392,
        "balanced_accuracy": 0.5824489795918367,
        "macro_f1": 0.4637584541417478,
        "accuracy": 0.6365714285714286
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4726022857142857,
          "balanced_accuracy": 0.47708571428571434,
          "macro_f1": 0.43814465921611073
        },
        "5": {
          "auroc": 0.49804571428571426,
          "balanced_accuracy": 0.5047714285714285,
          "macro_f1": 0.45915300159511135
        },
        "10": {
          "auroc": 0.5107914285714286,
          "balanced_accuracy": 0.5123714285714286,
          "macro_f1": 0.4643975652729657
        },
        "50": {
          "auroc": 0.5398062857142858,
          "balanced_accuracy": 0.5307999999999999,
          "macro_f1": 0.47791820323315515
        },
        "100": {
          "auroc": 0.5477434285714285,
          "balanced_accuracy": 0.5356571428571428,
          "macro_f1": 0.4820261632873013
        }
      }
    },
    {
      "task_id": "TCGA_STAD/TERT_mutation",
      "fold": 2,
      "n": 375,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.44733287671232874,
        "balanced_accuracy": 0.4910657534246575,
        "macro_f1": 0.44252873934286735,
        "accuracy": 0.738208
      },
      "MI-Hyper": {
        "auroc": 0.5987084148727985,
        "balanced_accuracy": 0.5646771037181996,
        "macro_f1": 0.3507501281213026,
        "accuracy": 0.49066666666666664
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4582630136986301,
          "balanced_accuracy": 0.467986301369863,
          "macro_f1": 0.42986722769014923
        },
        "5": {
          "auroc": 0.4449178082191781,
          "balanced_accuracy": 0.49800000000000005,
          "macro_f1": 0.4450030815862017
        },
        "10": {
          "auroc": 0.44492602739726034,
          "balanced_accuracy": 0.5047534246575343,
          "macro_f1": 0.4483983541911791
        },
        "50": {
          "auroc": 0.44408082191780823,
          "balanced_accuracy": 0.49589041095890407,
          "macro_f1": 0.4474543565246602
        },
        "100": {
          "auroc": 0.4444767123287672,
          "balanced_accuracy": 0.4886986301369863,
          "macro_f1": 0.44192067672214663
        }
      }
    },
    {
      "task_id": "TCGA_STAD/ajcc_pathologic_m",
      "fold": 1,
      "n": 357,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5116470220220221,
        "balanced_accuracy": 0.5040322822822823,
        "macro_f1": 0.35766457713837707,
        "accuracy": 0.45371428571428574
      },
      "MI-Hyper": {
        "auroc": 0.5331224081224082,
        "balanced_accuracy": 0.47061347061347064,
        "macro_f1": 0.25829417941882754,
        "accuracy": 0.3009203681472589
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.49168230730730733,
          "balanced_accuracy": 0.49093093093093093,
          "macro_f1": 0.3663444804162879
        },
        "5": {
          "auroc": 0.5062143393393393,
          "balanced_accuracy": 0.5002927927927928,
          "macro_f1": 0.3569056460918206
        },
        "10": {
          "auroc": 0.5101232482482483,
          "balanced_accuracy": 0.49058933933933935,
          "macro_f1": 0.3539244445842997
        },
        "50": {
          "auroc": 0.5252095845845846,
          "balanced_accuracy": 0.5168355855855856,
          "macro_f1": 0.35638852562835815
        },
        "100": {
          "auroc": 0.5250056306306307,
          "balanced_accuracy": 0.5215127627627628,
          "macro_f1": 0.354759788971119
        }
      }
    },
    {
      "task_id": "TCGA_STAD/ajcc_pathologic_n",
      "fold": 1,
      "n": 370,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.49219548917516,
        "balanced_accuracy": 0.2491270733304234,
        "macro_f1": 0.20423178213636609,
        "accuracy": 0.24174054054054053
      },
      "MI-Hyper": {
        "auroc": 0.5525199443210339,
        "balanced_accuracy": 0.2830261660535013,
        "macro_f1": 0.18051688949663613,
        "accuracy": 0.2583011583011583
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4929955048289622,
          "balanced_accuracy": 0.25065546340753675,
          "macro_f1": 0.21546364984182437
        },
        "5": {
          "auroc": 0.4915404937115677,
          "balanced_accuracy": 0.2456363442092245,
          "macro_f1": 0.202355168357643
        },
        "10": {
          "auroc": 0.49312772945675887,
          "balanced_accuracy": 0.2490900534701004,
          "macro_f1": 0.20294728747655935
        },
        "50": {
          "auroc": 0.49177812767016654,
          "balanced_accuracy": 0.2501823030336098,
          "macro_f1": 0.20051417532529164
        },
        "100": {
          "auroc": 0.4915355902083446,
          "balanced_accuracy": 0.25007120253164555,
          "macro_f1": 0.19987862968051207
        }
      }
    },
    {
      "task_id": "TCGA_STAD/ajcc_pathologic_stage",
      "fold": 1,
      "n": 367,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5922367050245769,
        "balanced_accuracy": 0.3064959514008845,
        "macro_f1": 0.255631390593585,
        "accuracy": 0.34409809264305175
      },
      "MI-Hyper": {
        "auroc": 0.5658216245931053,
        "balanced_accuracy": 0.30262630296523035,
        "macro_f1": 0.18475891278198076,
        "accuracy": 0.2024133904242896
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5880228794499596,
          "balanced_accuracy": 0.30659723038945447,
          "macro_f1": 0.2563114280695071
        },
        "5": {
          "auroc": 0.5943469747383481,
          "balanced_accuracy": 0.30721493194653726,
          "macro_f1": 0.2545072662697551
        },
        "10": {
          "auroc": 0.5961218655325953,
          "balanced_accuracy": 0.3097258956901515,
          "macro_f1": 0.2566740545979772
        },
        "50": {
          "auroc": 0.5922302925429558,
          "balanced_accuracy": 0.30336498263442246,
          "macro_f1": 0.25405742137145354
        },
        "100": {
          "auroc": 0.5904615128590259,
          "balanced_accuracy": 0.3055767163438568,
          "macro_f1": 0.256606782659232
        }
      }
    },
    {
      "task_id": "TCGA_STAD/ajcc_pathologic_t",
      "fold": 1,
      "n": 375,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5864956497946372,
        "balanced_accuracy": 0.32335232864788965,
        "macro_f1": 0.23732972053846324,
        "accuracy": 0.322144
      },
      "MI-Hyper": {
        "auroc": 0.6060060373226088,
        "balanced_accuracy": 0.36149221042818164,
        "macro_f1": 0.28077766594022163,
        "accuracy": 0.35238095238095235
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.564540044358658,
          "balanced_accuracy": 0.2869774571145442,
          "macro_f1": 0.22136055727865092
        },
        "5": {
          "auroc": 0.5848969349770704,
          "balanced_accuracy": 0.32115450889538427,
          "macro_f1": 0.23419604722320295
        },
        "10": {
          "auroc": 0.589664204153908,
          "balanced_accuracy": 0.3253718689679026,
          "macro_f1": 0.23740947014387725
        },
        "50": {
          "auroc": 0.5950619077295465,
          "balanced_accuracy": 0.33887335893353404,
          "macro_f1": 0.24495386909017733
        },
        "100": {
          "auroc": 0.5983151577540035,
          "balanced_accuracy": 0.34438444932808315,
          "macro_f1": 0.24872865895640778
        }
      }
    },
    {
      "task_id": "TCGA_STAD/molecular_subtype_other",
      "fold": 3,
      "n": 322,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5826352235711861,
        "balanced_accuracy": 0.30650641474884943,
        "macro_f1": 0.2652509594329536,
        "accuracy": 0.2728198757763975
      },
      "MI-Hyper": {
        "auroc": 0.5401714450925004,
        "balanced_accuracy": 0.2992231494626293,
        "macro_f1": 0.24955848858784518,
        "accuracy": 0.3633540372670807
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5758631878703626,
          "balanced_accuracy": 0.2943538565116947,
          "macro_f1": 0.24350640437236096
        },
        "5": {
          "auroc": 0.5805367773542609,
          "balanced_accuracy": 0.30744489745729964,
          "macro_f1": 0.26279603452070566
        },
        "10": {
          "auroc": 0.5806895784043626,
          "balanced_accuracy": 0.3072958829975008,
          "macro_f1": 0.2659148213702137
        },
        "50": {
          "auroc": 0.5858525176998426,
          "balanced_accuracy": 0.31313708491376335,
          "macro_f1": 0.27727412762322556
        },
        "100": {
          "auroc": 0.5902340565271017,
          "balanced_accuracy": 0.31030035186398874,
          "macro_f1": 0.2767634092782621
        }
      }
    },
    {
      "task_id": "TCGA_STAD/molecular_subtype_selected",
      "fold": 3,
      "n": 322,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.583900136336836,
        "balanced_accuracy": 0.3244375707937746,
        "macro_f1": 0.28796080691244874,
        "accuracy": 0.2912049689440994
      },
      "MI-Hyper": {
        "auroc": 0.539230528256227,
        "balanced_accuracy": 0.2962623796624812,
        "macro_f1": 0.2455803222646458,
        "accuracy": 0.3562555456965395
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5714203788844067,
          "balanced_accuracy": 0.31412991800945167,
          "macro_f1": 0.26320697909545254
        },
        "5": {
          "auroc": 0.5808200637862481,
          "balanced_accuracy": 0.3284070075691038,
          "macro_f1": 0.2859067961617881
        },
        "10": {
          "auroc": 0.5846466609783874,
          "balanced_accuracy": 0.32931482907732773,
          "macro_f1": 0.29134366352630225
        },
        "50": {
          "auroc": 0.5900417297940627,
          "balanced_accuracy": 0.32475743781353694,
          "macro_f1": 0.296861659239592
        },
        "100": {
          "auroc": 0.5925718482410754,
          "balanced_accuracy": 0.325578661499453,
          "macro_f1": 0.30248493653910863
        }
      }
    },
    {
      "task_id": "TCGA_STAD/tumor_grade",
      "fold": 2,
      "n": 366,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.7146752198960785,
        "balanced_accuracy": 0.43280009758910554,
        "macro_f1": 0.430269584279607,
        "accuracy": 0.6797486338797815
      },
      "MI-Hyper": {
        "auroc": 0.606068033945684,
        "balanced_accuracy": 0.4204537893406081,
        "macro_f1": 0.3421493670351562,
        "accuracy": 0.5550351288056207
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6580141339771669,
          "balanced_accuracy": 0.4152993102224588,
          "macro_f1": 0.41234394900225557
        },
        "5": {
          "auroc": 0.7072182811150145,
          "balanced_accuracy": 0.42575908798545037,
          "macro_f1": 0.42310371131941354
        },
        "10": {
          "auroc": 0.7208422855508203,
          "balanced_accuracy": 0.4304595559695699,
          "macro_f1": 0.4279800455093488
        },
        "50": {
          "auroc": 0.7414209948973967,
          "balanced_accuracy": 0.44338567658083256,
          "macro_f1": 0.4410931036048736
        },
        "100": {
          "auroc": 0.7458804039399943,
          "balanced_accuracy": 0.4490968571872158,
          "macro_f1": 0.4468271119621436
        }
      }
    },
    {
      "task_id": "TCGA_TGCT/ajcc_pathologic_n",
      "fold": 0,
      "n": 105,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.513328853046595,
        "balanced_accuracy": 0.4956505376344086,
        "macro_f1": 0.3874369875113462,
        "accuracy": 0.6740952380952381
      },
      "MI-Hyper": {
        "auroc": 0.4345878136200717,
        "balanced_accuracy": 0.5032642089093702,
        "macro_f1": 0.1934931182741503,
        "accuracy": 0.20272108843537415
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5392965949820788,
          "balanced_accuracy": 0.5095161290322581,
          "macro_f1": 0.4095566033186146
        },
        "5": {
          "auroc": 0.5033512544802867,
          "balanced_accuracy": 0.4901075268817204,
          "macro_f1": 0.3826026917428653
        },
        "10": {
          "auroc": 0.5067741935483872,
          "balanced_accuracy": 0.4907258064516129,
          "macro_f1": 0.3787139392971467
        },
        "50": {
          "auroc": 0.5065591397849463,
          "balanced_accuracy": 0.4934677419354838,
          "macro_f1": 0.38173894918373596
        },
        "100": {
          "auroc": 0.510663082437276,
          "balanced_accuracy": 0.49443548387096775,
          "macro_f1": 0.3845727540143684
        }
      }
    },
    {
      "task_id": "TCGA_TGCT/ajcc_pathologic_stage",
      "fold": 0,
      "n": 241,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5225060597764081,
        "balanced_accuracy": 0.3629936479207067,
        "macro_f1": 0.22130722740402334,
        "accuracy": 0.34484647302904564
      },
      "MI-Hyper": {
        "auroc": 0.5628021199304968,
        "balanced_accuracy": 0.35227321697909936,
        "macro_f1": 0.16036379112849425,
        "accuracy": 0.18494368701837582
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5174350637063817,
          "balanced_accuracy": 0.3716483516483517,
          "macro_f1": 0.23104804521222896
        },
        "5": {
          "auroc": 0.531687155970581,
          "balanced_accuracy": 0.3655135531135531,
          "macro_f1": 0.21944390170908398
        },
        "10": {
          "auroc": 0.5291436234271121,
          "balanced_accuracy": 0.36428623141564315,
          "macro_f1": 0.21969394111588295
        },
        "50": {
          "auroc": 0.5196481914769574,
          "balanced_accuracy": 0.35760810170221935,
          "macro_f1": 0.21807914514112775
        },
        "100": {
          "auroc": 0.5146162643010079,
          "balanced_accuracy": 0.35591200172376647,
          "macro_f1": 0.21827110384179302
        }
      }
    },
    {
      "task_id": "TCGA_TGCT/ajcc_pathologic_t",
      "fold": 0,
      "n": 233,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5626960784313726,
        "balanced_accuracy": 0.5171442810457516,
        "macro_f1": 0.3973888270929978,
        "accuracy": 0.48286695278969954
      },
      "MI-Hyper": {
        "auroc": 0.6345704948646125,
        "balanced_accuracy": 0.5871615312791784,
        "macro_f1": 0.5225669353639223,
        "accuracy": 0.5518087063151441
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5540408496732026,
          "balanced_accuracy": 0.5154011437908497,
          "macro_f1": 0.4053436282777488
        },
        "5": {
          "auroc": 0.5649207516339869,
          "balanced_accuracy": 0.5162598039215687,
          "macro_f1": 0.3937862234039236
        },
        "10": {
          "auroc": 0.5710073529411764,
          "balanced_accuracy": 0.518781045751634,
          "macro_f1": 0.3939260782984968
        },
        "50": {
          "auroc": 0.5662540849673203,
          "balanced_accuracy": 0.5199076797385621,
          "macro_f1": 0.3987593759214021
        },
        "100": {
          "auroc": 0.5572573529411765,
          "balanced_accuracy": 0.5153717320261437,
          "macro_f1": 0.3951288295634175
        }
      }
    },
    {
      "task_id": "TCGA_TGCT/primary_diagnosis",
      "fold": 3,
      "n": 170,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.8402635562305696,
        "balanced_accuracy": 0.6581196581196582,
        "macro_f1": 0.5410161514951588,
        "accuracy": 0.808235294117647
      },
      "MI-Hyper": {
        "auroc": 0.7601104150453427,
        "balanced_accuracy": 0.5508180708180708,
        "macro_f1": 0.44947650243342885,
        "accuracy": 0.5714285714285714
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.8398750051339094,
          "balanced_accuracy": 0.6098905982905983,
          "macro_f1": 0.5062742750426737
        },
        "5": {
          "auroc": 0.8404178279760037,
          "balanced_accuracy": 0.6699521367521367,
          "macro_f1": 0.5536959820242607
        },
        "10": {
          "auroc": 0.8405364357358128,
          "balanced_accuracy": 0.6708205128205128,
          "macro_f1": 0.5514747569911075
        },
        "50": {
          "auroc": 0.8393141743437629,
          "balanced_accuracy": 0.6672957264957265,
          "macro_f1": 0.5444880411223862
        },
        "100": {
          "auroc": 0.8411743379633592,
          "balanced_accuracy": 0.6726393162393163,
          "macro_f1": 0.5491477022953659
        }
      }
    },
    {
      "task_id": "TCGA_THCA/BRAF_mutation",
      "fold": 3,
      "n": 506,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.3854651303242212,
        "balanced_accuracy": 0.4813685314685314,
        "macro_f1": 0.4197376274321597,
        "accuracy": 0.5253754940711463
      },
      "MI-Hyper": {
        "auroc": 0.5762646444464626,
        "balanced_accuracy": 0.5493256743256744,
        "macro_f1": 0.4947909994951776,
        "accuracy": 0.525691699604743
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.39641791163382073,
          "balanced_accuracy": 0.4739230769230769,
          "macro_f1": 0.4280857445569422
        },
        "5": {
          "auroc": 0.38911673553719006,
          "balanced_accuracy": 0.4874055944055944,
          "macro_f1": 0.4275083219508835
        },
        "10": {
          "auroc": 0.38218618881118877,
          "balanced_accuracy": 0.48395454545454547,
          "macro_f1": 0.41842922639332586
        },
        "50": {
          "auroc": 0.38127701843610934,
          "balanced_accuracy": 0.48126573426573427,
          "macro_f1": 0.4127098981769927
        },
        "100": {
          "auroc": 0.3783277972027972,
          "balanced_accuracy": 0.4802937062937063,
          "macro_f1": 0.411954946082654
        }
      }
    },
    {
      "task_id": "TCGA_THCA/ajcc_pathologic_n",
      "fold": 4,
      "n": 456,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5842854751827626,
        "balanced_accuracy": 0.5194379376683339,
        "macro_f1": 0.40558214729481007,
        "accuracy": 0.519578947368421
      },
      "MI-Hyper": {
        "auroc": 0.6064915077227505,
        "balanced_accuracy": 0.5469521244434673,
        "macro_f1": 0.5004182894512095,
        "accuracy": 0.5488721804511278
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5497550981146595,
          "balanced_accuracy": 0.5168938053097345,
          "macro_f1": 0.41242737200541973
        },
        "5": {
          "auroc": 0.5768652366294729,
          "balanced_accuracy": 0.5196013851481339,
          "macro_f1": 0.40595911120217865
        },
        "10": {
          "auroc": 0.5901549634474798,
          "balanced_accuracy": 0.5216490958060792,
          "macro_f1": 0.40641455327667037
        },
        "50": {
          "auroc": 0.5999781646787226,
          "balanced_accuracy": 0.5207864563293575,
          "macro_f1": 0.40345277658620177
        },
        "100": {
          "auroc": 0.6046739130434783,
          "balanced_accuracy": 0.5182589457483647,
          "macro_f1": 0.3996569234035798
        }
      }
    },
    {
      "task_id": "TCGA_THCA/ajcc_pathologic_stage",
      "fold": 4,
      "n": 504,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5367521149743982,
        "balanced_accuracy": 0.25342343971817655,
        "macro_f1": 0.13860279811333898,
        "accuracy": 0.28463492063492063
      },
      "MI-Hyper": {
        "auroc": 0.5649121627309024,
        "balanced_accuracy": 0.2649757432417207,
        "macro_f1": 0.24512324178641595,
        "accuracy": 0.43820861678004536
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5339715646902136,
          "balanced_accuracy": 0.25250930429219903,
          "macro_f1": 0.15166977756250696
        },
        "5": {
          "auroc": 0.5372427474295329,
          "balanced_accuracy": 0.2512720700352279,
          "macro_f1": 0.13594076280449857
        },
        "10": {
          "auroc": 0.539366316854343,
          "balanced_accuracy": 0.25290817844436264,
          "macro_f1": 0.1341168890263291
        },
        "50": {
          "auroc": 0.5370181335724257,
          "balanced_accuracy": 0.2541543653714706,
          "macro_f1": 0.13480469070525347
        },
        "100": {
          "auroc": 0.5361618123254761,
          "balanced_accuracy": 0.25627328044762254,
          "macro_f1": 0.1364818704681067
        }
      }
    },
    {
      "task_id": "TCGA_THCA/ajcc_pathologic_t",
      "fold": 4,
      "n": 504,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5543816814690176,
        "balanced_accuracy": 0.25650901383507496,
        "macro_f1": 0.21343897855184155,
        "accuracy": 0.31651587301587303
      },
      "MI-Hyper": {
        "auroc": 0.5595101779036287,
        "balanced_accuracy": 0.300187156134692,
        "macro_f1": 0.23410374671637924,
        "accuracy": 0.29931972789115646
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5455346240875323,
          "balanced_accuracy": 0.25915156834668257,
          "macro_f1": 0.2278543002678716
        },
        "5": {
          "auroc": 0.5562153945555762,
          "balanced_accuracy": 0.2633094361149823,
          "macro_f1": 0.22242131531697004
        },
        "10": {
          "auroc": 0.5586768458316,
          "balanced_accuracy": 0.2596563621478271,
          "macro_f1": 0.21582093271768468
        },
        "50": {
          "auroc": 0.5562895774672016,
          "balanced_accuracy": 0.25161682591764467,
          "macro_f1": 0.20267785335145647
        },
        "100": {
          "auroc": 0.5551919654031773,
          "balanced_accuracy": 0.24881087664823806,
          "macro_f1": 0.19842049110522503
        }
      }
    },
    {
      "task_id": "TCGA_THCA/molecular_subtype_cna",
      "fold": 0,
      "n": 493,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.4358779997116423,
        "balanced_accuracy": 0.1401937499133722,
        "macro_f1": 0.14168071729694817,
        "accuracy": 0.205841784989858
      },
      "MI-Hyper": {
        "auroc": 0.5543380360395338,
        "balanced_accuracy": 0.28167226803114104,
        "macro_f1": 0.1917060734177414,
        "accuracy": 0.3404810199942046
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4446655421420197,
          "balanced_accuracy": 0.1721858057160048,
          "macro_f1": 0.16465756860116584
        },
        "5": {
          "auroc": 0.43487921625843107,
          "balanced_accuracy": 0.14216346672010893,
          "macro_f1": 0.1441878845288368
        },
        "10": {
          "auroc": 0.43543674514366815,
          "balanced_accuracy": 0.137404443168475,
          "macro_f1": 0.140536669738723
        },
        "50": {
          "auroc": 0.4320589854998405,
          "balanced_accuracy": 0.12276066775717367,
          "macro_f1": 0.13009484728602572
        },
        "100": {
          "auroc": 0.43234950951425205,
          "balanced_accuracy": 0.12645436620509848,
          "macro_f1": 0.12892661632998947
        }
      }
    },
    {
      "task_id": "TCGA_THCA/molecular_subtype_dnameth",
      "fold": 2,
      "n": 495,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.4898804960926209,
        "balanced_accuracy": 0.22876703615428148,
        "macro_f1": 0.17395973619159175,
        "accuracy": 0.180589898989899
      },
      "MI-Hyper": {
        "auroc": 0.5015274769962592,
        "balanced_accuracy": 0.1900984529406643,
        "macro_f1": 0.1792287548973104,
        "accuracy": 0.17085137085137087
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.49403621004707327,
          "balanced_accuracy": 0.245100543892299,
          "macro_f1": 0.1941236999914246
        },
        "5": {
          "auroc": 0.48610541373343075,
          "balanced_accuracy": 0.22947672744982803,
          "macro_f1": 0.17705907235143756
        },
        "10": {
          "auroc": 0.48566409162188784,
          "balanced_accuracy": 0.22604624172870139,
          "macro_f1": 0.17190317012237774
        },
        "50": {
          "auroc": 0.4906345594360995,
          "balanced_accuracy": 0.21964606732401723,
          "macro_f1": 0.1638188064584976
        },
        "100": {
          "auroc": 0.49296220562461307,
          "balanced_accuracy": 0.22356560037656173,
          "macro_f1": 0.16289393203422123
        }
      }
    },
    {
      "task_id": "TCGA_THCA/molecular_subtype_other",
      "fold": 1,
      "n": 457,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.7961406728671213,
        "balanced_accuracy": 0.5846359952168002,
        "macro_f1": 0.5696224915963567,
        "accuracy": 0.7119649890590809
      },
      "MI-Hyper": {
        "auroc": 0.42435833587514316,
        "balanced_accuracy": 0.2702837647552376,
        "macro_f1": 0.2804693148750971,
        "accuracy": 0.5354798374492029
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7809413113215454,
          "balanced_accuracy": 0.5611020242227673,
          "macro_f1": 0.5564163438510635
        },
        "5": {
          "auroc": 0.7928727521964589,
          "balanced_accuracy": 0.5614700089498852,
          "macro_f1": 0.5546781849246504
        },
        "10": {
          "auroc": 0.7963298604340449,
          "balanced_accuracy": 0.5788150113846708,
          "macro_f1": 0.5671260769134499
        },
        "50": {
          "auroc": 0.8048143766181964,
          "balanced_accuracy": 0.6052389321491488,
          "macro_f1": 0.5802995144040595
        },
        "100": {
          "auroc": 0.8057450637653608,
          "balanced_accuracy": 0.6165539993775289,
          "macro_f1": 0.5895923378885599
        }
      }
    },
    {
      "task_id": "TCGA_THYM/primary_diagnosis",
      "fold": 1,
      "n": 52,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.7796386806596701,
        "balanced_accuracy": 0.5122428785607196,
        "macro_f1": 0.34006175670245503,
        "accuracy": 0.4573076923076923
      },
      "MI-Hyper": {
        "auroc": 0.6423216962947098,
        "balanced_accuracy": 0.6044120796744484,
        "macro_f1": 0.5846787397598091,
        "accuracy": 0.6318681318681318
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6989805097451274,
          "balanced_accuracy": 0.5060869565217392,
          "macro_f1": 0.35526936178582597
        },
        "5": {
          "auroc": 0.7651799100449774,
          "balanced_accuracy": 0.5074812593703149,
          "macro_f1": 0.3239381893517425
        },
        "10": {
          "auroc": 0.8018890554722639,
          "balanced_accuracy": 0.5139580209895053,
          "macro_f1": 0.3363632278990115
        },
        "50": {
          "auroc": 0.81784107946027,
          "balanced_accuracy": 0.5128335832083958,
          "macro_f1": 0.3343762725818612
        },
        "100": {
          "auroc": 0.8143028485757121,
          "balanced_accuracy": 0.5208545727136432,
          "macro_f1": 0.35036173189383396
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/ALK_mutation",
      "fold": 1,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.45687681582901984,
        "balanced_accuracy": 0.4658984805476707,
        "macro_f1": 0.45347846766549715,
        "accuracy": 0.7043089108910892
      },
      "MI-Hyper": {
        "auroc": 0.5823533621162608,
        "balanced_accuracy": 0.556890012642225,
        "macro_f1": 0.4282528563624538,
        "accuracy": 0.5454031117397454
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4691217231591251,
          "balanced_accuracy": 0.47995157789280346,
          "macro_f1": 0.46244019286339527
        },
        "5": {
          "auroc": 0.45214121723159123,
          "balanced_accuracy": 0.4671652195692102,
          "macro_f1": 0.45450515012161113
        },
        "10": {
          "auroc": 0.45154700283853727,
          "balanced_accuracy": 0.4611604608448823,
          "macro_f1": 0.4512834362861689
        },
        "50": {
          "auroc": 0.45481862581399235,
          "balanced_accuracy": 0.45961471030222073,
          "macro_f1": 0.44911834693831715
        },
        "100": {
          "auroc": 0.4567555101018534,
          "balanced_accuracy": 0.4616004341292369,
          "macro_f1": 0.4500452121179933
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/APC_mutation",
      "fold": 1,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4894113714545337,
        "balanced_accuracy": 0.4886702148374116,
        "macro_f1": 0.3488002276575258,
        "accuracy": 0.5526099009900991
      },
      "MI-Hyper": {
        "auroc": 0.6473634433328079,
        "balanced_accuracy": 0.602460384426374,
        "macro_f1": 0.524547616694616,
        "accuracy": 0.6305516265912305
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.49857077951580453,
          "balanced_accuracy": 0.4934902966184202,
          "macro_f1": 0.3693520414060822
        },
        "5": {
          "auroc": 0.4987297981437009,
          "balanced_accuracy": 0.48944960083079114,
          "macro_f1": 0.34937633589428363
        },
        "10": {
          "auroc": 0.4904434672551438,
          "balanced_accuracy": 0.48898682417083145,
          "macro_f1": 0.34543011964326376
        },
        "50": {
          "auroc": 0.47865012656584666,
          "balanced_accuracy": 0.48553547088985527,
          "macro_f1": 0.3401179908276161
        },
        "100": {
          "auroc": 0.48066268579217236,
          "balanced_accuracy": 0.4858888816771597,
          "macro_f1": 0.3397246505163832
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/ARID1A_mutation",
      "fold": 3,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.48218407048626605,
        "balanced_accuracy": 0.5053317825505067,
        "macro_f1": 0.401603296080344,
        "accuracy": 0.46746930693069305
      },
      "MI-Hyper": {
        "auroc": 0.6148087620747107,
        "balanced_accuracy": 0.5682943816746634,
        "macro_f1": 0.560279337800984,
        "accuracy": 0.5816124469589816
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.48968325791855205,
          "balanced_accuracy": 0.49850933656236057,
          "macro_f1": 0.4040405898663866
        },
        "5": {
          "auroc": 0.4810329966222675,
          "balanced_accuracy": 0.5088335670129374,
          "macro_f1": 0.40383514143448646
        },
        "10": {
          "auroc": 0.48372203811101905,
          "balanced_accuracy": 0.5089583200560831,
          "macro_f1": 0.40207349993256236
        },
        "50": {
          "auroc": 0.47928868459626534,
          "balanced_accuracy": 0.505137499203365,
          "macro_f1": 0.39804519876072114
        },
        "100": {
          "auroc": 0.477193375183226,
          "balanced_accuracy": 0.5052201899177873,
          "macro_f1": 0.4000220504075637
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/ATRX_mutation",
      "fold": 0,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.509182884928954,
        "balanced_accuracy": 0.49363306545539254,
        "macro_f1": 0.3149480285401413,
        "accuracy": 0.474550495049505
      },
      "MI-Hyper": {
        "auroc": 0.6304823466773152,
        "balanced_accuracy": 0.5922619047619048,
        "macro_f1": 0.5342059324746916,
        "accuracy": 0.6387553041018388
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5131341719077568,
          "balanced_accuracy": 0.49683059631959003,
          "macro_f1": 0.3277826999005677
        },
        "5": {
          "auroc": 0.509485499650594,
          "balanced_accuracy": 0.4924222571628232,
          "macro_f1": 0.3126759258334688
        },
        "10": {
          "auroc": 0.5121877183787561,
          "balanced_accuracy": 0.49281766829722806,
          "macro_f1": 0.31192000357116306
        },
        "50": {
          "auroc": 0.5068889762403913,
          "balanced_accuracy": 0.4932617051013278,
          "macro_f1": 0.3114932956804808
        },
        "100": {
          "auroc": 0.5042180584672723,
          "balanced_accuracy": 0.4928331003959935,
          "macro_f1": 0.31086821771502615
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/BAP1_mutation",
      "fold": 1,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5389189779147406,
        "balanced_accuracy": 0.49669812532100666,
        "macro_f1": 0.4046044559978336,
        "accuracy": 0.6587326732673268
      },
      "MI-Hyper": {
        "auroc": 0.6525056864039915,
        "balanced_accuracy": 0.6065604593146966,
        "macro_f1": 0.4320378299496158,
        "accuracy": 0.5731258840169731
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.551996019517206,
          "balanced_accuracy": 0.5042783769902414,
          "macro_f1": 0.4174612040763417
        },
        "5": {
          "auroc": 0.5312785695942476,
          "balanced_accuracy": 0.49429571135079614,
          "macro_f1": 0.4028653446691364
        },
        "10": {
          "auroc": 0.5359989727786337,
          "balanced_accuracy": 0.4919979455572676,
          "macro_f1": 0.39994165637835616
        },
        "50": {
          "auroc": 0.5391085644581408,
          "balanced_accuracy": 0.496680790960452,
          "macro_f1": 0.4013771730361961
        },
        "100": {
          "auroc": 0.5362127632254751,
          "balanced_accuracy": 0.49623780174627635,
          "macro_f1": 0.4013769018291376
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/BRAF_mutation",
      "fold": 3,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5002169001057083,
        "balanced_accuracy": 0.4841470665961945,
        "macro_f1": 0.40964125665911927,
        "accuracy": 0.6203960396039604
      },
      "MI-Hyper": {
        "auroc": 0.6710114013893084,
        "balanced_accuracy": 0.6100168000604047,
        "macro_f1": 0.4872944007117243,
        "accuracy": 0.671004243281471
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.48445758456659616,
          "balanced_accuracy": 0.49473374735729386,
          "macro_f1": 0.42529270042492506
        },
        "5": {
          "auroc": 0.49405787526427064,
          "balanced_accuracy": 0.47604519027484143,
          "macro_f1": 0.4084001691698097
        },
        "10": {
          "auroc": 0.5043000132135307,
          "balanced_accuracy": 0.4821306818181818,
          "macro_f1": 0.40861915405465543
        },
        "50": {
          "auroc": 0.5077081131078224,
          "balanced_accuracy": 0.48363768498942916,
          "macro_f1": 0.40388411760160214
        },
        "100": {
          "auroc": 0.5105609143763213,
          "balanced_accuracy": 0.4841880285412262,
          "macro_f1": 0.402010142044604
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/CTNNB1_mutation",
      "fold": 4,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.47827095076259946,
        "balanced_accuracy": 0.4797570872015915,
        "macro_f1": 0.4121625202403212,
        "accuracy": 0.58929900990099
      },
      "MI-Hyper": {
        "auroc": 0.4870926487305798,
        "balanced_accuracy": 0.5129739603069344,
        "macro_f1": 0.5091609582774869,
        "accuracy": 0.6398868458274399
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.48749575182360744,
          "balanced_accuracy": 0.49170901027851455,
          "macro_f1": 0.43156212095781316
        },
        "5": {
          "auroc": 0.47874554459549074,
          "balanced_accuracy": 0.48117871352785146,
          "macro_f1": 0.41280198155872655
        },
        "10": {
          "auroc": 0.47823338030503976,
          "balanced_accuracy": 0.4774548242705571,
          "macro_f1": 0.4078759538692167
        },
        "50": {
          "auroc": 0.47331720407824934,
          "balanced_accuracy": 0.4730908073607427,
          "macro_f1": 0.4027643191562825
        },
        "100": {
          "auroc": 0.47356287301061006,
          "balanced_accuracy": 0.4753520805702918,
          "macro_f1": 0.40580822565956687
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/EGFR_mutation",
      "fold": 2,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.47674134408602153,
        "balanced_accuracy": 0.48818494623655917,
        "macro_f1": 0.46699496276319685,
        "accuracy": 0.7280237623762377
      },
      "MI-Hyper": {
        "auroc": 0.7059984639016897,
        "balanced_accuracy": 0.6450844854070661,
        "macro_f1": 0.570915740969614,
        "accuracy": 0.7912305516265913
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4934938172043011,
          "balanced_accuracy": 0.49783870967741933,
          "macro_f1": 0.4656872735587818
        },
        "5": {
          "auroc": 0.48143548387096774,
          "balanced_accuracy": 0.4879704301075269,
          "macro_f1": 0.46709688612578887
        },
        "10": {
          "auroc": 0.4751422043010753,
          "balanced_accuracy": 0.49170430107526886,
          "macro_f1": 0.471018866543093
        },
        "50": {
          "auroc": 0.46795860215053764,
          "balanced_accuracy": 0.4830940860215054,
          "macro_f1": 0.4659591020279862
        },
        "100": {
          "auroc": 0.4656766129032258,
          "balanced_accuracy": 0.4803172043010753,
          "macro_f1": 0.4652126855603342
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/ERBB2_mutation",
      "fold": 0,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4583137560637561,
        "balanced_accuracy": 0.4648342573342574,
        "macro_f1": 0.4562454191630686,
        "accuracy": 0.7158653465346534
      },
      "MI-Hyper": {
        "auroc": 0.6562675312675312,
        "balanced_accuracy": 0.6491147741147741,
        "macro_f1": 0.5270881697224823,
        "accuracy": 0.7154172560113154
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4497834372834373,
          "balanced_accuracy": 0.4568116193116193,
          "macro_f1": 0.444976899849906
        },
        "5": {
          "auroc": 0.45003869253869255,
          "balanced_accuracy": 0.46759990759990755,
          "macro_f1": 0.46014033192322296
        },
        "10": {
          "auroc": 0.456763398013398,
          "balanced_accuracy": 0.4721113421113421,
          "macro_f1": 0.4623741883569717
        },
        "50": {
          "auroc": 0.4674598637098637,
          "balanced_accuracy": 0.46418687918687923,
          "macro_f1": 0.45689826582184945
        },
        "100": {
          "auroc": 0.4675233887733888,
          "balanced_accuracy": 0.4634615384615385,
          "macro_f1": 0.4568374098633931
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/FBXW7_mutation",
      "fold": 0,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4722732477535302,
        "balanced_accuracy": 0.49065776636713737,
        "macro_f1": 0.4210068245364597,
        "accuracy": 0.48359603960396036
      },
      "MI-Hyper": {
        "auroc": 0.5431432239134422,
        "balanced_accuracy": 0.5419402163946452,
        "macro_f1": 0.5128638909908673,
        "accuracy": 0.6164073550212165
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4637472400513479,
          "balanced_accuracy": 0.4780693196405648,
          "macro_f1": 0.42127076306155126
        },
        "5": {
          "auroc": 0.4680105263157895,
          "balanced_accuracy": 0.49053401797175866,
          "macro_f1": 0.42230421440285687
        },
        "10": {
          "auroc": 0.4690145057766367,
          "balanced_accuracy": 0.48671887034659816,
          "macro_f1": 0.4178829204431819
        },
        "50": {
          "auroc": 0.4784270860077022,
          "balanced_accuracy": 0.4980629011553273,
          "macro_f1": 0.4224734476700911
        },
        "100": {
          "auroc": 0.48216688061617463,
          "balanced_accuracy": 0.49990372272143774,
          "macro_f1": 0.42110277710461747
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/IDH2_mutation",
      "fold": 1,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5114534325120099,
        "balanced_accuracy": 0.5111019680768635,
        "macro_f1": 0.30333613144100147,
        "accuracy": 0.5185029702970297
      },
      "MI-Hyper": {
        "auroc": 0.7424287706714485,
        "balanced_accuracy": 0.6536494653649465,
        "macro_f1": 0.4965395349594935,
        "accuracy": 0.6987270155586988
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5159607934294127,
          "balanced_accuracy": 0.5211080117774678,
          "macro_f1": 0.33027830463069824
        },
        "5": {
          "auroc": 0.5134274755927476,
          "balanced_accuracy": 0.5118960173562683,
          "macro_f1": 0.3030760730961082
        },
        "10": {
          "auroc": 0.5106942507360918,
          "balanced_accuracy": 0.5106717805671781,
          "macro_f1": 0.2993934849390863
        },
        "50": {
          "auroc": 0.5117569347590268,
          "balanced_accuracy": 0.5057329924066326,
          "macro_f1": 0.29121772874997204
        },
        "100": {
          "auroc": 0.5054277080427708,
          "balanced_accuracy": 0.5061010382767706,
          "macro_f1": 0.2927150657891424
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/KRAS_mutation",
      "fold": 4,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5016564166278408,
        "balanced_accuracy": 0.4982509188797432,
        "macro_f1": 0.38627463580522664,
        "accuracy": 0.5141148514851485
      },
      "MI-Hyper": {
        "auroc": 0.5347325449825838,
        "balanced_accuracy": 0.529350535057943,
        "macro_f1": 0.4874135930869443,
        "accuracy": 0.5954738330975955
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5075276958119791,
          "balanced_accuracy": 0.4973124708805715,
          "macro_f1": 0.40374632081029593
        },
        "5": {
          "auroc": 0.4976269607081845,
          "balanced_accuracy": 0.4933064140394471,
          "macro_f1": 0.3830847907626179
        },
        "10": {
          "auroc": 0.4990213283636175,
          "balanced_accuracy": 0.49762333695708444,
          "macro_f1": 0.38179187092334144
        },
        "50": {
          "auroc": 0.5001757519283533,
          "balanced_accuracy": 0.5008637469586374,
          "macro_f1": 0.38026385597440515
        },
        "100": {
          "auroc": 0.5039303463270695,
          "balanced_accuracy": 0.5021486255629756,
          "macro_f1": 0.38248634055547265
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/MET_mutation",
      "fold": 0,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4953919274041225,
        "balanced_accuracy": 0.5095382278065205,
        "macro_f1": 0.37969080999292665,
        "accuracy": 0.5226851485148515
      },
      "MI-Hyper": {
        "auroc": 0.7228322716127594,
        "balanced_accuracy": 0.6637190722556576,
        "macro_f1": 0.5337262233936326,
        "accuracy": 0.6551626591230552
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5174542169664121,
          "balanced_accuracy": 0.525696805452903,
          "macro_f1": 0.40116899782283255
        },
        "5": {
          "auroc": 0.4909979880101831,
          "balanced_accuracy": 0.5088892994990556,
          "macro_f1": 0.37852272368386325
        },
        "10": {
          "auroc": 0.48966843229038354,
          "balanced_accuracy": 0.5068288576825162,
          "macro_f1": 0.37586556994555687
        },
        "50": {
          "auroc": 0.48960745668062744,
          "balanced_accuracy": 0.5028824833702883,
          "macro_f1": 0.37117729621828077
        },
        "100": {
          "auroc": 0.4892315430730065,
          "balanced_accuracy": 0.5033936930278393,
          "macro_f1": 0.3717194622940997
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/NF1_mutation",
      "fold": 4,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4686941907661086,
        "balanced_accuracy": 0.4998179223744292,
        "macro_f1": 0.46680029904561765,
        "accuracy": 0.7582970297029702
      },
      "MI-Hyper": {
        "auroc": 0.6938646082481699,
        "balanced_accuracy": 0.6317791005291006,
        "macro_f1": 0.6099416969847372,
        "accuracy": 0.7762376237623763
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4701506215119229,
          "balanced_accuracy": 0.49735825722983257,
          "macro_f1": 0.47277453159716687
        },
        "5": {
          "auroc": 0.47112649036022325,
          "balanced_accuracy": 0.5027752409944192,
          "macro_f1": 0.47212092665520095
        },
        "10": {
          "auroc": 0.4721627663622527,
          "balanced_accuracy": 0.5042240613901573,
          "macro_f1": 0.4714521180084532
        },
        "50": {
          "auroc": 0.46516948883815323,
          "balanced_accuracy": 0.49913305428716387,
          "macro_f1": 0.4618365727243389
        },
        "100": {
          "auroc": 0.4648615867579909,
          "balanced_accuracy": 0.49559899797057333,
          "macro_f1": 0.4558173462429282
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/PBRM1_mutation",
      "fold": 2,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4883793137448235,
        "balanced_accuracy": 0.5110040425951489,
        "macro_f1": 0.45040503564879464,
        "accuracy": 0.6519841584158416
      },
      "MI-Hyper": {
        "auroc": 0.7463306758317605,
        "balanced_accuracy": 0.6621263768769191,
        "macro_f1": 0.5801708152332841,
        "accuracy": 0.7799151343705799
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4898789686452376,
          "balanced_accuracy": 0.5102519226976928,
          "macro_f1": 0.4492094868760625
        },
        "5": {
          "auroc": 0.4924822520212976,
          "balanced_accuracy": 0.511000295799645,
          "macro_f1": 0.45471166082882897
        },
        "10": {
          "auroc": 0.4911181226582528,
          "balanced_accuracy": 0.5123008282390061,
          "macro_f1": 0.4552025540653703
        },
        "50": {
          "auroc": 0.4859712088345494,
          "balanced_accuracy": 0.5098935121277854,
          "macro_f1": 0.4469578818260756
        },
        "100": {
          "auroc": 0.4824460165647801,
          "balanced_accuracy": 0.511573654111615,
          "macro_f1": 0.44594359464763583
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/PIK3CA_mutation",
      "fold": 3,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.488980785572656,
        "balanced_accuracy": 0.49896575708935265,
        "macro_f1": 0.4809727812317074,
        "accuracy": 0.5048950495049506
      },
      "MI-Hyper": {
        "auroc": 0.559201208573317,
        "balanced_accuracy": 0.533648290776985,
        "macro_f1": 0.5101722315220327,
        "accuracy": 0.5468175388967468
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4736608913228213,
          "balanced_accuracy": 0.486692946841658,
          "macro_f1": 0.473297682938635
        },
        "5": {
          "auroc": 0.4877836527869575,
          "balanced_accuracy": 0.4996342806785636,
          "macro_f1": 0.481439289460335
        },
        "10": {
          "auroc": 0.4933882541780757,
          "balanced_accuracy": 0.501945991879898,
          "macro_f1": 0.4829964768884893
        },
        "50": {
          "auroc": 0.49462594026374596,
          "balanced_accuracy": 0.5032143643974444,
          "macro_f1": 0.4837371187552643
        },
        "100": {
          "auroc": 0.4954451893116797,
          "balanced_accuracy": 0.503341201649199,
          "macro_f1": 0.4833933381158135
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/PTEN_mutation",
      "fold": 2,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4964619536335858,
        "balanced_accuracy": 0.46614527700278996,
        "macro_f1": 0.3717964531856551,
        "accuracy": 0.42875247524752474
      },
      "MI-Hyper": {
        "auroc": 0.4923845584467346,
        "balanced_accuracy": 0.542039135303384,
        "macro_f1": 0.47691321989722346,
        "accuracy": 0.4885431400282885
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5166450777202073,
          "balanced_accuracy": 0.4815882821841371,
          "macro_f1": 0.4017280133111336
        },
        "5": {
          "auroc": 0.5014442174837253,
          "balanced_accuracy": 0.46832918161286036,
          "macro_f1": 0.3724418524451545
        },
        "10": {
          "auroc": 0.4958722764713697,
          "balanced_accuracy": 0.46451092732828486,
          "macro_f1": 0.3657261255364525
        },
        "50": {
          "auroc": 0.4876878238341969,
          "balanced_accuracy": 0.4595348412382091,
          "macro_f1": 0.36042511600045046
        },
        "100": {
          "auroc": 0.48066037265842965,
          "balanced_accuracy": 0.45676315265045836,
          "macro_f1": 0.35866115863508435
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/RB1_mutation",
      "fold": 1,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4853041729512318,
        "balanced_accuracy": 0.5090763484881132,
        "macro_f1": 0.49819463746508375,
        "accuracy": 0.7744396039603961
      },
      "MI-Hyper": {
        "auroc": 0.6117062209499184,
        "balanced_accuracy": 0.5756046008146848,
        "macro_f1": 0.5302441274296272,
        "accuracy": 0.7029702970297029
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5043289880054586,
          "balanced_accuracy": 0.5158195072900955,
          "macro_f1": 0.5047568327798991
        },
        "5": {
          "auroc": 0.48492476477770596,
          "balanced_accuracy": 0.5127120591826474,
          "macro_f1": 0.5024246157752302
        },
        "10": {
          "auroc": 0.4821381886087769,
          "balanced_accuracy": 0.5055192846369317,
          "macro_f1": 0.4944653487757516
        },
        "50": {
          "auroc": 0.47877109818286295,
          "balanced_accuracy": 0.5054948646125116,
          "macro_f1": 0.4944826199736934
        },
        "100": {
          "auroc": 0.47635782518135455,
          "balanced_accuracy": 0.5058360267183797,
          "macro_f1": 0.49484377002084434
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/SETD2_mutation",
      "fold": 4,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4646709386150149,
        "balanced_accuracy": 0.47922100050972116,
        "macro_f1": 0.3673318169364141,
        "accuracy": 0.4841821782178218
      },
      "MI-Hyper": {
        "auroc": 0.7146341970852275,
        "balanced_accuracy": 0.6451898971195557,
        "macro_f1": 0.6068039798888638,
        "accuracy": 0.7790664780763791
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.45479210660452923,
          "balanced_accuracy": 0.4749406538993665,
          "macro_f1": 0.37619521309384474
        },
        "5": {
          "auroc": 0.47239641738877153,
          "balanced_accuracy": 0.4877433918298988,
          "macro_f1": 0.37433386304678534
        },
        "10": {
          "auroc": 0.47070195878540744,
          "balanced_accuracy": 0.4883051773101289,
          "macro_f1": 0.37000943347398463
        },
        "50": {
          "auroc": 0.4653067428821088,
          "balanced_accuracy": 0.47630597830044413,
          "macro_f1": 0.3597952158572378
        },
        "100": {
          "auroc": 0.46015746741425767,
          "balanced_accuracy": 0.4688098012087672,
          "macro_f1": 0.3563253592102179
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/SMAD4_mutation",
      "fold": 0,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4696531150009411,
        "balanced_accuracy": 0.4766928289102202,
        "macro_f1": 0.3567787200496795,
        "accuracy": 0.5442138613861387
      },
      "MI-Hyper": {
        "auroc": 0.761541770858541,
        "balanced_accuracy": 0.6846952219623027,
        "macro_f1": 0.4642359571721689,
        "accuracy": 0.6458274398868458
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.47128129117259554,
          "balanced_accuracy": 0.47546583850931673,
          "macro_f1": 0.36684663023466285
        },
        "5": {
          "auroc": 0.4795741577263316,
          "balanced_accuracy": 0.482772444946358,
          "macro_f1": 0.36302481086821436
        },
        "10": {
          "auroc": 0.47513363448146057,
          "balanced_accuracy": 0.48400903444381704,
          "macro_f1": 0.3600307183702985
        },
        "50": {
          "auroc": 0.46933606248823645,
          "balanced_accuracy": 0.47630528891398455,
          "macro_f1": 0.3498100978288431
        },
        "100": {
          "auroc": 0.4529404291360813,
          "balanced_accuracy": 0.4649115377376247,
          "macro_f1": 0.34418134294637853
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/TERT_mutation",
      "fold": 2,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.47721094042712625,
        "balanced_accuracy": 0.4863755463969027,
        "macro_f1": 0.4446530022987899,
        "accuracy": 0.6687287128712871
      },
      "MI-Hyper": {
        "auroc": 0.6920373244839337,
        "balanced_accuracy": 0.635140680476012,
        "macro_f1": 0.553335289628168,
        "accuracy": 0.7920792079207921
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4627107530910453,
          "balanced_accuracy": 0.4829923816660422,
          "macro_f1": 0.4446223173005606
        },
        "5": {
          "auroc": 0.47407986761583615,
          "balanced_accuracy": 0.47827650805545147,
          "macro_f1": 0.4461061138373134
        },
        "10": {
          "auroc": 0.4768405769951293,
          "balanced_accuracy": 0.4774053952791308,
          "macro_f1": 0.44420817393100215
        },
        "50": {
          "auroc": 0.48508960909204446,
          "balanced_accuracy": 0.4953503184713376,
          "macro_f1": 0.44572253757994945
        },
        "100": {
          "auroc": 0.4873338953415761,
          "balanced_accuracy": 0.4978531285125515,
          "macro_f1": 0.44260586884512393
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/TP53_mutation",
      "fold": 3,
      "n": 505,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5016361805849937,
        "balanced_accuracy": 0.516478769252508,
        "macro_f1": 0.4833648729135477,
        "accuracy": 0.5438495049504951
      },
      "MI-Hyper": {
        "auroc": 0.396818668120067,
        "balanced_accuracy": 0.43214058620480833,
        "macro_f1": 0.40058955387970185,
        "accuracy": 0.441018387553041
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.49027624699731526,
          "balanced_accuracy": 0.5054396283736046,
          "macro_f1": 0.4780923812213014
        },
        "5": {
          "auroc": 0.4952289105553201,
          "balanced_accuracy": 0.5183677758937403,
          "macro_f1": 0.48525637343652334
        },
        "10": {
          "auroc": 0.49897281687155576,
          "balanced_accuracy": 0.5166668432951815,
          "macro_f1": 0.48268615616844585
        },
        "50": {
          "auroc": 0.5098701780415431,
          "balanced_accuracy": 0.5204113678112194,
          "macro_f1": 0.48446662172313687
        },
        "100": {
          "auroc": 0.5138327504592342,
          "balanced_accuracy": 0.5215082308887947,
          "macro_f1": 0.4863228320183308
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/molecular_subtype_other",
      "fold": 4,
      "n": 355,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5353744524843873,
        "balanced_accuracy": 0.3415815302237913,
        "macro_f1": 0.3281409399864312,
        "accuracy": 0.5129464788732395
      },
      "MI-Hyper": {
        "auroc": 0.5226829671885626,
        "balanced_accuracy": 0.3075779011241346,
        "macro_f1": 0.2668179124251779,
        "accuracy": 0.34527162977867204
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5229931384608864,
          "balanced_accuracy": 0.33601799231887136,
          "macro_f1": 0.3261339500173655
        },
        "5": {
          "auroc": 0.540723813256338,
          "balanced_accuracy": 0.347992055865206,
          "macro_f1": 0.3342695705035019
        },
        "10": {
          "auroc": 0.541226725803673,
          "balanced_accuracy": 0.34867587188228116,
          "macro_f1": 0.3352454991313486
        },
        "50": {
          "auroc": 0.5382716322312712,
          "balanced_accuracy": 0.3388706515471844,
          "macro_f1": 0.32388735867843915
        },
        "100": {
          "auroc": 0.5336569526697684,
          "balanced_accuracy": 0.33635107950541354,
          "macro_f1": 0.3211683216015009
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/molecular_subtype_selected",
      "fold": 2,
      "n": 468,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.5895540750586843,
        "balanced_accuracy": 0.3126914237362513,
        "macro_f1": 0.24740857560360835,
        "accuracy": 0.35655555555555557
      },
      "MI-Hyper": {
        "auroc": 0.5879663405999047,
        "balanced_accuracy": 0.3106216101905757,
        "macro_f1": 0.27020783937984266,
        "accuracy": 0.32264957264957267
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5824376664316314,
          "balanced_accuracy": 0.31126620791275966,
          "macro_f1": 0.2557290583131738
        },
        "5": {
          "auroc": 0.5904396234514417,
          "balanced_accuracy": 0.3092819734371458,
          "macro_f1": 0.24487873562836218
        },
        "10": {
          "auroc": 0.5940369303988706,
          "balanced_accuracy": 0.3097751236889168,
          "macro_f1": 0.2438865654989427
        },
        "50": {
          "auroc": 0.5916354540810339,
          "balanced_accuracy": 0.31579898556622693,
          "macro_f1": 0.2460554721537921
        },
        "100": {
          "auroc": 0.5892207009304438,
          "balanced_accuracy": 0.3173348280762074,
          "macro_f1": 0.24649304642377104
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/primary_diagnosis",
      "fold": 1,
      "n": 454,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.8819215109890111,
        "balanced_accuracy": 0.7939552747252747,
        "macro_f1": 0.7591053144704758,
        "accuracy": 0.8102907488986785
      },
      "MI-Hyper": {
        "auroc": 0.5651726844583987,
        "balanced_accuracy": 0.5293445839874411,
        "macro_f1": 0.39965328109954534,
        "accuracy": 0.40308370044052866
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.8657813186813186,
          "balanced_accuracy": 0.7727516483516483,
          "macro_f1": 0.7428919503635288
        },
        "5": {
          "auroc": 0.8835598901098901,
          "balanced_accuracy": 0.7916576923076923,
          "macro_f1": 0.7603864127827558
        },
        "10": {
          "auroc": 0.8860156593406593,
          "balanced_accuracy": 0.7972478021978021,
          "macro_f1": 0.7641129145286435
        },
        "50": {
          "auroc": 0.8878578296703297,
          "balanced_accuracy": 0.8041340659340659,
          "macro_f1": 0.7655249349416501
        },
        "100": {
          "auroc": 0.8863928571428572,
          "balanced_accuracy": 0.8039851648351649,
          "macro_f1": 0.7626103597358006
        }
      }
    },
    {
      "task_id": "TCGA_UCEC/tumor_grade",
      "fold": 0,
      "n": 495,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.7752920397733004,
        "balanced_accuracy": 0.4157409063745835,
        "macro_f1": 0.2926458304843173,
        "accuracy": 0.38913939393939395
      },
      "MI-Hyper": {
        "auroc": 0.7442355316526769,
        "balanced_accuracy": 0.479409314009255,
        "macro_f1": 0.35267264647828295,
        "accuracy": 0.44877344877344877
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7311570934192766,
          "balanced_accuracy": 0.4126721759702678,
          "macro_f1": 0.30292312357231
        },
        "5": {
          "auroc": 0.7710200779492727,
          "balanced_accuracy": 0.4126023518914185,
          "macro_f1": 0.285121402665769
        },
        "10": {
          "auroc": 0.7800575829027959,
          "balanced_accuracy": 0.41622157551347855,
          "macro_f1": 0.2890457826628196
        },
        "50": {
          "auroc": 0.7947062656333188,
          "balanced_accuracy": 0.41783895315045394,
          "macro_f1": 0.2919165624937224
        },
        "100": {
          "auroc": 0.7995191789618383,
          "balanced_accuracy": 0.41936947534729896,
          "macro_f1": 0.29422228102696557
        }
      }
    },
    {
      "task_id": "TCGA_UVM/BAP1_mutation",
      "fold": 1,
      "n": 80,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.422630859375,
        "balanced_accuracy": 0.4829375,
        "macro_f1": 0.3279605320173287,
        "accuracy": 0.46115
      },
      "MI-Hyper": {
        "auroc": 0.576171875,
        "balanced_accuracy": 0.5044642857142857,
        "macro_f1": 0.17639911413707607,
        "accuracy": 0.20714285714285716
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.45228515625,
          "balanced_accuracy": 0.475625,
          "macro_f1": 0.34268936080520507
        },
        "5": {
          "auroc": 0.4012109375,
          "balanced_accuracy": 0.48984375,
          "macro_f1": 0.33553803739157423
        },
        "10": {
          "auroc": 0.40994140625,
          "balanced_accuracy": 0.48359375,
          "macro_f1": 0.3222994832644943
        },
        "50": {
          "auroc": 0.423720703125,
          "balanced_accuracy": 0.4815625,
          "macro_f1": 0.3183362541914844
        },
        "100": {
          "auroc": 0.42599609375,
          "balanced_accuracy": 0.4840625,
          "macro_f1": 0.32093952443388557
        }
      }
    },
    {
      "task_id": "TCGA_UVM/ajcc_pathologic_stage",
      "fold": 2,
      "n": 75,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5700534188034189,
        "balanced_accuracy": 0.5134017094017094,
        "macro_f1": 0.4013107444946158,
        "accuracy": 0.5130133333333333
      },
      "MI-Hyper": {
        "auroc": 0.5298127798127799,
        "balanced_accuracy": 0.5256410256410257,
        "macro_f1": 0.42906601935475047,
        "accuracy": 0.5104761904761905
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5166666666666666,
          "balanced_accuracy": 0.50008547008547,
          "macro_f1": 0.4032425473273792
        },
        "5": {
          "auroc": 0.5695299145299145,
          "balanced_accuracy": 0.5127136752136753,
          "macro_f1": 0.40035847695358917
        },
        "10": {
          "auroc": 0.577304131054131,
          "balanced_accuracy": 0.5158974358974359,
          "macro_f1": 0.4027402327214012
        },
        "50": {
          "auroc": 0.5899287749287749,
          "balanced_accuracy": 0.518931623931624,
          "macro_f1": 0.40103160584969283
        },
        "100": {
          "auroc": 0.5968376068376068,
          "balanced_accuracy": 0.5193803418803419,
          "macro_f1": 0.3991808596210165
        }
      }
    },
    {
      "task_id": "TCGA_UVM/ajcc_pathologic_t",
      "fold": 2,
      "n": 80,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5225402980094376,
        "balanced_accuracy": 0.33206022408963587,
        "macro_f1": 0.234785921978454,
        "accuracy": 0.3053
      },
      "MI-Hyper": {
        "auroc": 0.4738144290160069,
        "balanced_accuracy": 0.3274934973989596,
        "macro_f1": 0.2852273477857619,
        "accuracy": 0.3964285714285714
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5091576413482883,
          "balanced_accuracy": 0.3358718487394958,
          "macro_f1": 0.23916293360726787
        },
        "5": {
          "auroc": 0.5269922536702427,
          "balanced_accuracy": 0.3329831932773109,
          "macro_f1": 0.2356544259281286
        },
        "10": {
          "auroc": 0.5269714757815182,
          "balanced_accuracy": 0.3384138655462185,
          "macro_f1": 0.23797706331407922
        },
        "50": {
          "auroc": 0.5260088581195818,
          "balanced_accuracy": 0.32812324929971987,
          "macro_f1": 0.2317682669825411
        },
        "100": {
          "auroc": 0.523571261127557,
          "balanced_accuracy": 0.32490896358543414,
          "macro_f1": 0.22936692006025308
        }
      }
    },
    {
      "task_id": "bc_therapy/er_status",
      "fold": 0,
      "n": 166,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4767294117647059,
        "balanced_accuracy": 0.4805585677749361,
        "macro_f1": 0.4397506361522768,
        "accuracy": 0.4831325301204819
      },
      "MI-Hyper": {
        "auroc": 0.44939715016441356,
        "balanced_accuracy": 0.4574107904031178,
        "macro_f1": 0.4448670521618106,
        "accuracy": 0.4836488812392427
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4868976982097187,
          "balanced_accuracy": 0.4738022165387894,
          "macro_f1": 0.45082638636568034
        },
        "5": {
          "auroc": 0.48924978687127024,
          "balanced_accuracy": 0.49113554987212277,
          "macro_f1": 0.4541406226827439
        },
        "10": {
          "auroc": 0.48448934356351236,
          "balanced_accuracy": 0.4813486786018755,
          "macro_f1": 0.4408583871228465
        },
        "50": {
          "auroc": 0.4603307757885763,
          "balanced_accuracy": 0.47388576300085256,
          "macro_f1": 0.4250530752613592
        },
        "100": {
          "auroc": 0.4626794543904518,
          "balanced_accuracy": 0.48262063086104007,
          "macro_f1": 0.42787470932875393
        }
      }
    },
    {
      "task_id": "bc_therapy/grade",
      "fold": 4,
      "n": 166,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.6578463541666666,
        "balanced_accuracy": 0.6109264705882352,
        "macro_f1": 0.6107310751027103,
        "accuracy": 0.6524578313253012
      },
      "MI-Hyper": {
        "auroc": 0.7245273109243697,
        "balanced_accuracy": 0.5142244397759104,
        "macro_f1": 0.41189236230760623,
        "accuracy": 0.6247848537005164
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.623967524509804,
          "balanced_accuracy": 0.5868872549019608,
          "macro_f1": 0.5865789286206706
        },
        "5": {
          "auroc": 0.6539621629901962,
          "balanced_accuracy": 0.6089246323529411,
          "macro_f1": 0.6072445506928483
        },
        "10": {
          "auroc": 0.6628010110294117,
          "balanced_accuracy": 0.6109926470588235,
          "macro_f1": 0.6097782032768382
        },
        "50": {
          "auroc": 0.6777650122549019,
          "balanced_accuracy": 0.6297702205882353,
          "macro_f1": 0.6315626048378438
        },
        "100": {
          "auroc": 0.6707360600490196,
          "balanced_accuracy": 0.6180575980392157,
          "macro_f1": 0.6184910880853507
        }
      }
    },
    {
      "task_id": "bc_therapy/her2_status",
      "fold": 3,
      "n": 166,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.6211766945925361,
        "balanced_accuracy": 0.5632840822543793,
        "macro_f1": 0.4667128335249889,
        "accuracy": 0.5055421686746988
      },
      "MI-Hyper": {
        "auroc": 0.6312914807964313,
        "balanced_accuracy": 0.6002502448047002,
        "macro_f1": 0.5883630417045103,
        "accuracy": 0.5998278829604131
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.619968773800457,
          "balanced_accuracy": 0.5637958872810358,
          "macro_f1": 0.47516565631872204
        },
        "5": {
          "auroc": 0.638036557501904,
          "balanced_accuracy": 0.5716130997715156,
          "macro_f1": 0.4721238746115725
        },
        "10": {
          "auroc": 0.6441766945925361,
          "balanced_accuracy": 0.5724463061690784,
          "macro_f1": 0.4721456502260925
        },
        "50": {
          "auroc": 0.6083701447067784,
          "balanced_accuracy": 0.5577638994668698,
          "macro_f1": 0.4587209813444646
        },
        "100": {
          "auroc": 0.5953313023610053,
          "balanced_accuracy": 0.5508012185833968,
          "macro_f1": 0.4554080051240927
        }
      }
    },
    {
      "task_id": "bracs/coarse",
      "fold": 2,
      "n": 547,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.7250553998604852,
        "balanced_accuracy": 0.49271329578861306,
        "macro_f1": 0.4734273171327596,
        "accuracy": 0.6496965265082267
      },
      "MI-Hyper": {
        "auroc": 0.6856832212959049,
        "balanced_accuracy": 0.36244756970145575,
        "macro_f1": 0.28476754086854733,
        "accuracy": 0.5152781405066597
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7219867871986816,
          "balanced_accuracy": 0.5033305718521514,
          "macro_f1": 0.4905601660939557
        },
        "5": {
          "auroc": 0.7356213218606337,
          "balanced_accuracy": 0.5024630522825059,
          "macro_f1": 0.4821026902116371
        },
        "10": {
          "auroc": 0.7356691606888639,
          "balanced_accuracy": 0.5005608347860219,
          "macro_f1": 0.48081531822473744
        },
        "50": {
          "auroc": 0.721889222349426,
          "balanced_accuracy": 0.48468085193635047,
          "macro_f1": 0.4636568190313112
        },
        "100": {
          "auroc": 0.710110507204821,
          "balanced_accuracy": 0.4725311680860358,
          "macro_f1": 0.4500015921021564
        }
      }
    },
    {
      "task_id": "bracs/fine",
      "fold": 2,
      "n": 547,
      "n_classes": 7,
      "MI-Zero": {
        "auroc": 0.7328242577211277,
        "balanced_accuracy": 0.3476207315587625,
        "macro_f1": 0.27644198114947793,
        "accuracy": 0.3463400365630713
      },
      "MI-Hyper": {
        "auroc": 0.6032292557292996,
        "balanced_accuracy": 0.1716844175432169,
        "macro_f1": 0.08447213809147472,
        "accuracy": 0.1308435622878036
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.719198635220558,
          "balanced_accuracy": 0.34316674447094725,
          "macro_f1": 0.26533350642043574
        },
        "5": {
          "auroc": 0.7381250827662577,
          "balanced_accuracy": 0.3618196464283846,
          "macro_f1": 0.2759469459692555
        },
        "10": {
          "auroc": 0.7430072281678101,
          "balanced_accuracy": 0.35509759189353673,
          "macro_f1": 0.2745012627210233
        },
        "50": {
          "auroc": 0.7395599905900255,
          "balanced_accuracy": 0.3440726923928031,
          "macro_f1": 0.2803886707619024
        },
        "100": {
          "auroc": 0.7242303518609873,
          "balanced_accuracy": 0.3339469826081406,
          "macro_f1": 0.2860395198747727
        }
      }
    },
    {
      "task_id": "camelyon17/breast_cancer_metastases",
      "fold": 3,
      "n": 499,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.47166344923672204,
        "balanced_accuracy": 0.29401083833478353,
        "macro_f1": 0.18002893602505476,
        "accuracy": 0.16211623246492984
      },
      "MI-Hyper": {
        "auroc": 0.6857231500912643,
        "balanced_accuracy": 0.3080710073127949,
        "macro_f1": 0.2726930770059202,
        "accuracy": 0.5951903807615231
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4178709939713211,
          "balanced_accuracy": 0.24107598527123517,
          "macro_f1": 0.1687941713096655
        },
        "5": {
          "auroc": 0.454178000736308,
          "balanced_accuracy": 0.28877580570657,
          "macro_f1": 0.1872464836471357
        },
        "10": {
          "auroc": 0.46625108186583675,
          "balanced_accuracy": 0.30405478788149226,
          "macro_f1": 0.19327329047640596
        },
        "50": {
          "auroc": 0.5013747063725656,
          "balanced_accuracy": 0.3269696479524422,
          "macro_f1": 0.19060300293784052
        },
        "100": {
          "auroc": 0.5186424632375788,
          "balanced_accuracy": 0.30917796486217813,
          "macro_f1": 0.16022773175422625
        }
      }
    },
    {
      "task_id": "cptac_all/organ",
      "fold": 3,
      "n": 1993,
      "n_classes": 10,
      "MI-Zero": {
        "auroc": 0.9494030058509633,
        "balanced_accuracy": 0.7690968150520756,
        "macro_f1": 0.7676318805156553,
        "accuracy": 0.8165539387857501
      },
      "MI-Hyper": {
        "auroc": 0.8193923257786508,
        "balanced_accuracy": 0.3432061771505662,
        "macro_f1": 0.2585141722145103,
        "accuracy": 0.33782524550211457
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.9438874071542742,
          "balanced_accuracy": 0.7571103285096621,
          "macro_f1": 0.7602701429260967
        },
        "5": {
          "auroc": 0.9488857471764206,
          "balanced_accuracy": 0.7744844010626146,
          "macro_f1": 0.7736933895562987
        },
        "10": {
          "auroc": 0.9501372241175312,
          "balanced_accuracy": 0.7777811921453102,
          "macro_f1": 0.7760116861330902
        },
        "50": {
          "auroc": 0.9518045804940428,
          "balanced_accuracy": 0.7699934879593227,
          "macro_f1": 0.7665589806885263
        },
        "100": {
          "auroc": 0.9523000703125478,
          "balanced_accuracy": 0.7661146655834689,
          "macro_f1": 0.7616252032742643
        }
      }
    },
    {
      "task_id": "cptac_brca/Immune_class",
      "fold": 4,
      "n": 103,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.527406324617297,
        "balanced_accuracy": 0.3596633597883598,
        "macro_f1": 0.24807029264149524,
        "accuracy": 0.34920388349514564
      },
      "MI-Hyper": {
        "auroc": 0.5171949469648416,
        "balanced_accuracy": 0.3393896447467876,
        "macro_f1": 0.2870445362516836,
        "accuracy": 0.3287101248266297
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5386896212248944,
          "balanced_accuracy": 0.3707539682539682,
          "macro_f1": 0.26937985057878433
        },
        "5": {
          "auroc": 0.527790247562015,
          "balanced_accuracy": 0.36231547619047616,
          "macro_f1": 0.24788390215746858
        },
        "10": {
          "auroc": 0.527256364770583,
          "balanced_accuracy": 0.3630687830687831,
          "macro_f1": 0.24713529071708457
        },
        "50": {
          "auroc": 0.5224744145538532,
          "balanced_accuracy": 0.3532539682539682,
          "macro_f1": 0.2386396623987849
        },
        "100": {
          "auroc": 0.5208209749751395,
          "balanced_accuracy": 0.34892460317460317,
          "macro_f1": 0.23731275735535384
        }
      }
    },
    {
      "task_id": "cptac_brca/PIK3CA_mutation",
      "fold": 3,
      "n": 103,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.48297010647010646,
        "balanced_accuracy": 0.49162735462735463,
        "macro_f1": 0.44750138068448597,
        "accuracy": 0.4947184466019417
      },
      "MI-Hyper": {
        "auroc": 0.42535392535392536,
        "balanced_accuracy": 0.49414999414999417,
        "macro_f1": 0.45089985031277857,
        "accuracy": 0.565880721220527
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4529156429156429,
          "balanced_accuracy": 0.46336609336609336,
          "macro_f1": 0.4283604427288541
        },
        "5": {
          "auroc": 0.4887735462735463,
          "balanced_accuracy": 0.49679770679770685,
          "macro_f1": 0.4536546571291714
        },
        "10": {
          "auroc": 0.49127559377559377,
          "balanced_accuracy": 0.5002784602784602,
          "macro_f1": 0.45592822664132554
        },
        "50": {
          "auroc": 0.49107289107289104,
          "balanced_accuracy": 0.4965192465192465,
          "macro_f1": 0.44802890539626167
        },
        "100": {
          "auroc": 0.4908128583128583,
          "balanced_accuracy": 0.5011752661752662,
          "macro_f1": 0.4515346715268171
        }
      }
    },
    {
      "task_id": "cptac_ccrcc/Immune_class",
      "fold": 4,
      "n": 103,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5445603683897802,
        "balanced_accuracy": 0.3436594516594516,
        "macro_f1": 0.21717057123282976,
        "accuracy": 0.3477669902912621
      },
      "MI-Hyper": {
        "auroc": 0.5814792583700147,
        "balanced_accuracy": 0.39492888064316634,
        "macro_f1": 0.3298807306970274,
        "accuracy": 0.40083217753120665
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5430016552075376,
          "balanced_accuracy": 0.3490735930735931,
          "macro_f1": 0.2380110638664283
        },
        "5": {
          "auroc": 0.5526494779730075,
          "balanced_accuracy": 0.345004329004329,
          "macro_f1": 0.21873016177325114
        },
        "10": {
          "auroc": 0.5451865715983363,
          "balanced_accuracy": 0.34248196248196244,
          "macro_f1": 0.21361610517603874
        },
        "50": {
          "auroc": 0.5412897037602921,
          "balanced_accuracy": 0.34155266955266955,
          "macro_f1": 0.20899095075158478
        },
        "100": {
          "auroc": 0.5406744334097275,
          "balanced_accuracy": 0.34018470418470415,
          "macro_f1": 0.2065045745968458
        }
      }
    },
    {
      "task_id": "cptac_ccrcc/PBRM1_mutation",
      "fold": 2,
      "n": 103,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4428825987841945,
        "balanced_accuracy": 0.48922872340425533,
        "macro_f1": 0.4044709835944075,
        "accuracy": 0.5185242718446602
      },
      "MI-Hyper": {
        "auroc": 0.532132001736865,
        "balanced_accuracy": 0.5101498046026921,
        "macro_f1": 0.49171397534607725,
        "accuracy": 0.5159500693481276
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4778134498480243,
          "balanced_accuracy": 0.48623100303951367,
          "macro_f1": 0.4156627172447467
        },
        "5": {
          "auroc": 0.4455243161094225,
          "balanced_accuracy": 0.48492781155015197,
          "macro_f1": 0.40029632893664524
        },
        "10": {
          "auroc": 0.44298632218844985,
          "balanced_accuracy": 0.48514817629179335,
          "macro_f1": 0.3995038578326044
        },
        "50": {
          "auroc": 0.427887537993921,
          "balanced_accuracy": 0.49525075987841943,
          "macro_f1": 0.4049050712903918
        },
        "100": {
          "auroc": 0.420201367781155,
          "balanced_accuracy": 0.4945858662613982,
          "macro_f1": 0.4019869426676494
        }
      }
    },
    {
      "task_id": "cptac_ccrcc/VHL_mutation",
      "fold": 0,
      "n": 103,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.47395454545454546,
        "balanced_accuracy": 0.49970258136924806,
        "macro_f1": 0.2976685860780118,
        "accuracy": 0.31654368932038834
      },
      "MI-Hyper": {
        "auroc": 0.5068141734808402,
        "balanced_accuracy": 0.5110630110630111,
        "macro_f1": 0.24313319328239247,
        "accuracy": 0.260748959778086
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.45627946127946134,
          "balanced_accuracy": 0.4792648709315376,
          "macro_f1": 0.32270063655084563
        },
        "5": {
          "auroc": 0.47258136924803595,
          "balanced_accuracy": 0.4978170594837262,
          "macro_f1": 0.2959075053207959
        },
        "10": {
          "auroc": 0.4793490460157127,
          "balanced_accuracy": 0.5030864197530864,
          "macro_f1": 0.2910346955612442
        },
        "50": {
          "auroc": 0.4794977553310887,
          "balanced_accuracy": 0.5080976430976432,
          "macro_f1": 0.28913428691006937
        },
        "100": {
          "auroc": 0.4820650953984288,
          "balanced_accuracy": 0.5102469135802469,
          "macro_f1": 0.2895658060471038
        }
      }
    },
    {
      "task_id": "cptac_coad/APC_mutation",
      "fold": 1,
      "n": 94,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.6109488636363636,
        "balanced_accuracy": 0.5455555555555556,
        "macro_f1": 0.49167078294924016,
        "accuracy": 0.5782978723404255
      },
      "MI-Hyper": {
        "auroc": 0.6183261183261184,
        "balanced_accuracy": 0.5863997113997114,
        "macro_f1": 0.5112126031649243,
        "accuracy": 0.5425531914893617
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5977241161616161,
          "balanced_accuracy": 0.5608333333333334,
          "macro_f1": 0.5195364056736183
        },
        "5": {
          "auroc": 0.6122979797979798,
          "balanced_accuracy": 0.542020202020202,
          "macro_f1": 0.4929158021814807
        },
        "10": {
          "auroc": 0.6076767676767677,
          "balanced_accuracy": 0.5413888888888888,
          "macro_f1": 0.4860881067635486
        },
        "50": {
          "auroc": 0.6201010101010102,
          "balanced_accuracy": 0.5397601010101011,
          "macro_f1": 0.4780324249207094
        },
        "100": {
          "auroc": 0.6169444444444444,
          "balanced_accuracy": 0.5437752525252525,
          "macro_f1": 0.4817811752068436
        }
      }
    },
    {
      "task_id": "cptac_coad/ARID1A_mutation",
      "fold": 3,
      "n": 94,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5307830404889229,
        "balanced_accuracy": 0.5071581359816654,
        "macro_f1": 0.37297730811301605,
        "accuracy": 0.4704255319148936
      },
      "MI-Hyper": {
        "auroc": 0.5683728036669213,
        "balanced_accuracy": 0.5473644003055768,
        "macro_f1": 0.4596366821085283,
        "accuracy": 0.5212765957446809
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5104507257448434,
          "balanced_accuracy": 0.49300993124522535,
          "macro_f1": 0.36348395265987976
        },
        "5": {
          "auroc": 0.545057295645531,
          "balanced_accuracy": 0.5053552330022918,
          "macro_f1": 0.36216857830237215
        },
        "10": {
          "auroc": 0.5284988540870894,
          "balanced_accuracy": 0.5012070282658518,
          "macro_f1": 0.3628893680298124
        },
        "50": {
          "auroc": 0.5320550038197097,
          "balanced_accuracy": 0.5153705118411,
          "macro_f1": 0.3837411463660825
        },
        "100": {
          "auroc": 0.5378533231474408,
          "balanced_accuracy": 0.5208479755538579,
          "macro_f1": 0.3926034952069333
        }
      }
    },
    {
      "task_id": "cptac_coad/Immune_class",
      "fold": 4,
      "n": 94,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5087507733828298,
        "balanced_accuracy": 0.3338010752688172,
        "macro_f1": 0.2126985931342509,
        "accuracy": 0.3316170212765957
      },
      "MI-Hyper": {
        "auroc": 0.5451175541901349,
        "balanced_accuracy": 0.3589189708141321,
        "macro_f1": 0.29859258245740417,
        "accuracy": 0.3556231003039514
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.48905001920122887,
          "balanced_accuracy": 0.3282728494623656,
          "macro_f1": 0.2191075146426091
        },
        "5": {
          "auroc": 0.5087084240058031,
          "balanced_accuracy": 0.3414650537634409,
          "macro_f1": 0.21813472778982518
        },
        "10": {
          "auroc": 0.5142246437105308,
          "balanced_accuracy": 0.3395295698924731,
          "macro_f1": 0.21430018159014014
        },
        "50": {
          "auroc": 0.5180198999402629,
          "balanced_accuracy": 0.33149193548387096,
          "macro_f1": 0.20666402069462353
        },
        "100": {
          "auroc": 0.5137508800563236,
          "balanced_accuracy": 0.32824596774193543,
          "macro_f1": 0.2052865209540565
        }
      }
    },
    {
      "task_id": "cptac_coad/KRAS_mutation",
      "fold": 4,
      "n": 94,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.510860153256705,
        "balanced_accuracy": 0.5141743295019158,
        "macro_f1": 0.3843259752397834,
        "accuracy": 0.4302978723404255
      },
      "MI-Hyper": {
        "auroc": 0.4782430213464696,
        "balanced_accuracy": 0.4989053092501368,
        "macro_f1": 0.44303000080814026,
        "accuracy": 0.5896656534954408
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5019827586206896,
          "balanced_accuracy": 0.49236590038314176,
          "macro_f1": 0.3971625715345042
        },
        "5": {
          "auroc": 0.5059794061302683,
          "balanced_accuracy": 0.5152490421455939,
          "macro_f1": 0.3851986045025217
        },
        "10": {
          "auroc": 0.5076867816091954,
          "balanced_accuracy": 0.5122413793103449,
          "macro_f1": 0.37289612193000843
        },
        "50": {
          "auroc": 0.5188050766283525,
          "balanced_accuracy": 0.5247701149425288,
          "macro_f1": 0.3812673449915196
        },
        "100": {
          "auroc": 0.5198467432950191,
          "balanced_accuracy": 0.5262452107279694,
          "macro_f1": 0.3851052332403633
        }
      }
    },
    {
      "task_id": "cptac_coad/MSI_H",
      "fold": 4,
      "n": 93,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4197142857142857,
        "balanced_accuracy": 0.46456349206349207,
        "macro_f1": 0.3793486863909244,
        "accuracy": 0.5040430107526882
      },
      "MI-Hyper": {
        "auroc": 0.48743386243386244,
        "balanced_accuracy": 0.5077947845804989,
        "macro_f1": 0.4417519330547741,
        "accuracy": 0.5960061443932412
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4298941798941799,
          "balanced_accuracy": 0.4781944444444444,
          "macro_f1": 0.39796045409480046
        },
        "5": {
          "auroc": 0.4104960317460318,
          "balanced_accuracy": 0.46075396825396825,
          "macro_f1": 0.36605644207837335
        },
        "10": {
          "auroc": 0.4214087301587302,
          "balanced_accuracy": 0.4649007936507937,
          "macro_f1": 0.3629622952661395
        },
        "50": {
          "auroc": 0.41292328042328047,
          "balanced_accuracy": 0.4573809523809524,
          "macro_f1": 0.37839140543933963
        },
        "100": {
          "auroc": 0.4238492063492063,
          "balanced_accuracy": 0.4615873015873016,
          "macro_f1": 0.391372835075969
        }
      }
    },
    {
      "task_id": "cptac_coad/PIK3CA_mutation",
      "fold": 3,
      "n": 94,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.454048115942029,
        "balanced_accuracy": 0.48494376811594203,
        "macro_f1": 0.43640830717705104,
        "accuracy": 0.5673191489361702
      },
      "MI-Hyper": {
        "auroc": 0.48099378881987576,
        "balanced_accuracy": 0.5034368530020704,
        "macro_f1": 0.49520238913156017,
        "accuracy": 0.5866261398176292
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4838,
          "balanced_accuracy": 0.4839304347826087,
          "macro_f1": 0.442657680803684
        },
        "5": {
          "auroc": 0.4701275362318841,
          "balanced_accuracy": 0.48681739130434787,
          "macro_f1": 0.4384510816494905
        },
        "10": {
          "auroc": 0.45375652173913045,
          "balanced_accuracy": 0.4874550724637681,
          "macro_f1": 0.4344662961512409
        },
        "50": {
          "auroc": 0.4336869565217391,
          "balanced_accuracy": 0.4820463768115942,
          "macro_f1": 0.4305435662891907
        },
        "100": {
          "auroc": 0.4288695652173913,
          "balanced_accuracy": 0.4844695652173913,
          "macro_f1": 0.435922910991649
        }
      }
    },
    {
      "task_id": "cptac_coad/SETD1B_mutation",
      "fold": 4,
      "n": 94,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4818090145148969,
        "balanced_accuracy": 0.48121619556913675,
        "macro_f1": 0.37186370906230104,
        "accuracy": 0.5365106382978724
      },
      "MI-Hyper": {
        "auroc": 0.5742660700643895,
        "balanced_accuracy": 0.5542398777692895,
        "macro_f1": 0.4976005636319242,
        "accuracy": 0.6398176291793313
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4915966386554622,
          "balanced_accuracy": 0.4885179526355997,
          "macro_f1": 0.3739724714860143
        },
        "5": {
          "auroc": 0.4788846447669977,
          "balanced_accuracy": 0.49721161191749425,
          "macro_f1": 0.3795450245511227
        },
        "10": {
          "auroc": 0.47661191749427045,
          "balanced_accuracy": 0.48229946524064166,
          "macro_f1": 0.36161345905068926
        },
        "50": {
          "auroc": 0.48047364400305576,
          "balanced_accuracy": 0.46960275019098546,
          "macro_f1": 0.3701284953993798
        },
        "100": {
          "auroc": 0.4814782276546983,
          "balanced_accuracy": 0.46844919786096256,
          "macro_f1": 0.3740590948242992
        }
      }
    },
    {
      "task_id": "cptac_coad/TP53_mutation",
      "fold": 3,
      "n": 94,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5060796370967742,
        "balanced_accuracy": 0.49997379032258066,
        "macro_f1": 0.3689720238763735,
        "accuracy": 0.49114893617021277
      },
      "MI-Hyper": {
        "auroc": 0.3361175115207373,
        "balanced_accuracy": 0.38090437788018433,
        "macro_f1": 0.3493614838921578,
        "accuracy": 0.37993920972644374
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5180846774193548,
          "balanced_accuracy": 0.5014516129032258,
          "macro_f1": 0.379437655668938
        },
        "5": {
          "auroc": 0.4987852822580645,
          "balanced_accuracy": 0.4990725806451613,
          "macro_f1": 0.36344890133844354
        },
        "10": {
          "auroc": 0.5012449596774193,
          "balanced_accuracy": 0.5029233870967742,
          "macro_f1": 0.36643693795914906
        },
        "50": {
          "auroc": 0.5045362903225806,
          "balanced_accuracy": 0.4986592741935484,
          "macro_f1": 0.36539916290487623
        },
        "100": {
          "auroc": 0.5077469758064516,
          "balanced_accuracy": 0.49776209677419353,
          "macro_f1": 0.3701374615104606
        }
      }
    },
    {
      "task_id": "cptac_gbm/EGFR_mutation",
      "fold": 2,
      "n": 99,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.464225,
        "balanced_accuracy": 0.48141333333333336,
        "macro_f1": 0.38982435548608385,
        "accuracy": 0.5631919191919191
      },
      "MI-Hyper": {
        "auroc": 0.3261904761904762,
        "balanced_accuracy": 0.4266666666666667,
        "macro_f1": 0.2716694933392685,
        "accuracy": 0.30303030303030304
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.48913333333333336,
          "balanced_accuracy": 0.5006,
          "macro_f1": 0.4133911199410074
        },
        "5": {
          "auroc": 0.4636805555555556,
          "balanced_accuracy": 0.48215,
          "macro_f1": 0.3866971966617549
        },
        "10": {
          "auroc": 0.4524,
          "balanced_accuracy": 0.4724333333333333,
          "macro_f1": 0.37759098379040174
        },
        "50": {
          "auroc": 0.45444444444444443,
          "balanced_accuracy": 0.47515,
          "macro_f1": 0.3832944634212862
        },
        "100": {
          "auroc": 0.4614666666666667,
          "balanced_accuracy": 0.47673333333333334,
          "macro_f1": 0.3881480136159691
        }
      }
    },
    {
      "task_id": "cptac_gbm/Immune_class",
      "fold": 4,
      "n": 99,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5133908784817875,
        "balanced_accuracy": 0.3366868686868687,
        "macro_f1": 0.20447246292120666,
        "accuracy": 0.3366868686868687
      },
      "MI-Hyper": {
        "auroc": 0.5582666491757401,
        "balanced_accuracy": 0.3318903318903319,
        "macro_f1": 0.18367544282528595,
        "accuracy": 0.3318903318903319
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5174471992653811,
          "balanced_accuracy": 0.34121212121212124,
          "macro_f1": 0.2174216731426874
        },
        "5": {
          "auroc": 0.5184144475053566,
          "balanced_accuracy": 0.33272727272727276,
          "macro_f1": 0.20006162131888083
        },
        "10": {
          "auroc": 0.5161095806550352,
          "balanced_accuracy": 0.3373737373737374,
          "macro_f1": 0.20365782985647407
        },
        "50": {
          "auroc": 0.5077838996020815,
          "balanced_accuracy": 0.33555555555555555,
          "macro_f1": 0.19980595303613552
        },
        "100": {
          "auroc": 0.5071992653810835,
          "balanced_accuracy": 0.3365656565656565,
          "macro_f1": 0.20141523725185564
        }
      }
    },
    {
      "task_id": "cptac_gbm/TP53_mutation",
      "fold": 3,
      "n": 99,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5637178171641791,
        "balanced_accuracy": 0.5170578358208956,
        "macro_f1": 0.42097636532745947,
        "accuracy": 0.5389090909090909
      },
      "MI-Hyper": {
        "auroc": 0.3025053304904051,
        "balanced_accuracy": 0.4049173773987207,
        "macro_f1": 0.3661811533551594,
        "accuracy": 0.45021645021645024
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5458115671641791,
          "balanced_accuracy": 0.513446828358209,
          "macro_f1": 0.4253854686892612
        },
        "5": {
          "auroc": 0.5711660447761193,
          "balanced_accuracy": 0.5180736940298507,
          "macro_f1": 0.4190737973988252
        },
        "10": {
          "auroc": 0.5778801305970149,
          "balanced_accuracy": 0.5212873134328359,
          "macro_f1": 0.42206675575183467
        },
        "50": {
          "auroc": 0.5667840485074627,
          "balanced_accuracy": 0.5198460820895522,
          "macro_f1": 0.42221461433816815
        },
        "100": {
          "auroc": 0.5569472947761194,
          "balanced_accuracy": 0.5126352611940298,
          "macro_f1": 0.41614119045920794
        }
      }
    },
    {
      "task_id": "cptac_hnsc/CASP8_mutation",
      "fold": 3,
      "n": 107,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.7098371212121213,
        "balanced_accuracy": 0.5972386363636364,
        "macro_f1": 0.4987276771895171,
        "accuracy": 0.7056822429906542
      },
      "MI-Hyper": {
        "auroc": 0.6176948051948051,
        "balanced_accuracy": 0.5520156926406927,
        "macro_f1": 0.3975571175793428,
        "accuracy": 0.4953271028037383
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6452462121212121,
          "balanced_accuracy": 0.5953598484848485,
          "macro_f1": 0.5063024033440513
        },
        "5": {
          "auroc": 0.7044318181818181,
          "balanced_accuracy": 0.5982007575757575,
          "macro_f1": 0.5015085413481457
        },
        "10": {
          "auroc": 0.7170833333333333,
          "balanced_accuracy": 0.5990435606060607,
          "macro_f1": 0.5045289900185864
        },
        "50": {
          "auroc": 0.7333143939393939,
          "balanced_accuracy": 0.5969412878787879,
          "macro_f1": 0.49217724536223934
        },
        "100": {
          "auroc": 0.7491098484848484,
          "balanced_accuracy": 0.5966477272727273,
          "macro_f1": 0.489121205874563
        }
      }
    },
    {
      "task_id": "cptac_hnsc/Histologic_Grade",
      "fold": 1,
      "n": 107,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5605498452929861,
        "balanced_accuracy": 0.3684937799043062,
        "macro_f1": 0.32767771294150333,
        "accuracy": 0.4979065420560747
      },
      "MI-Hyper": {
        "auroc": 0.6860602832417275,
        "balanced_accuracy": 0.4703804966962862,
        "macro_f1": 0.3937984781459064,
        "accuracy": 0.6128170894526035
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5352958171226935,
          "balanced_accuracy": 0.35812599681020735,
          "macro_f1": 0.29614223927748895
        },
        "5": {
          "auroc": 0.5360641024361642,
          "balanced_accuracy": 0.34868261562998404,
          "macro_f1": 0.2995068382603628
        },
        "10": {
          "auroc": 0.5444439369841497,
          "balanced_accuracy": 0.3712105263157895,
          "macro_f1": 0.3250362094494668
        },
        "50": {
          "auroc": 0.5877470545866131,
          "balanced_accuracy": 0.37771929824561407,
          "macro_f1": 0.3550842701737907
        },
        "100": {
          "auroc": 0.5991983153353097,
          "balanced_accuracy": 0.3867304625199362,
          "macro_f1": 0.36261900754640747
        }
      }
    },
    {
      "task_id": "cptac_hnsc/Immune_class",
      "fold": 4,
      "n": 107,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.46772656680825697,
        "balanced_accuracy": 0.3091830687830688,
        "macro_f1": 0.1908150107255434,
        "accuracy": 0.30740186915887846
      },
      "MI-Hyper": {
        "auroc": 0.4232607283915131,
        "balanced_accuracy": 0.2722978080120937,
        "macro_f1": 0.21099250071631942,
        "accuracy": 0.27236315086782376
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4690476563082197,
          "balanced_accuracy": 0.30857671957671956,
          "macro_f1": 0.20632527203271933
        },
        "5": {
          "auroc": 0.4653850696773232,
          "balanced_accuracy": 0.31746031746031744,
          "macro_f1": 0.19588211549237314
        },
        "10": {
          "auroc": 0.4687621469558089,
          "balanced_accuracy": 0.31676719576719575,
          "macro_f1": 0.19363577542742413
        },
        "50": {
          "auroc": 0.4661061927118265,
          "balanced_accuracy": 0.3036349206349206,
          "macro_f1": 0.18134787733183827
        },
        "100": {
          "auroc": 0.4693317683881065,
          "balanced_accuracy": 0.29947619047619045,
          "macro_f1": 0.1768840133433622
        }
      }
    },
    {
      "task_id": "cptac_lscc/ARID1A_mutation",
      "fold": 3,
      "n": 108,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.6137732793522267,
        "balanced_accuracy": 0.5667157894736843,
        "macro_f1": 0.313467165289801,
        "accuracy": 0.35618518518518516
      },
      "MI-Hyper": {
        "auroc": 0.4190861769809138,
        "balanced_accuracy": 0.4779641411220359,
        "macro_f1": 0.40009410629712017,
        "accuracy": 0.5238095238095238
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6225668016194332,
          "balanced_accuracy": 0.5702672064777328,
          "macro_f1": 0.32434383311699533
        },
        "5": {
          "auroc": 0.6097327935222672,
          "balanced_accuracy": 0.5629959514170041,
          "macro_f1": 0.304937394568674
        },
        "10": {
          "auroc": 0.6093441295546559,
          "balanced_accuracy": 0.5706639676113361,
          "macro_f1": 0.3094743884460899
        },
        "50": {
          "auroc": 0.6137975708502025,
          "balanced_accuracy": 0.5687692307692308,
          "macro_f1": 0.31488257540057474
        },
        "100": {
          "auroc": 0.6134251012145749,
          "balanced_accuracy": 0.5608825910931174,
          "macro_f1": 0.31369763491667113
        }
      }
    },
    {
      "task_id": "cptac_lscc/Immune_class",
      "fold": 4,
      "n": 108,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.4934902263374486,
        "balanced_accuracy": 0.3156296296296296,
        "macro_f1": 0.18583550976676305,
        "accuracy": 0.3156296296296296
      },
      "MI-Hyper": {
        "auroc": 0.46463477366255146,
        "balanced_accuracy": 0.30158730158730157,
        "macro_f1": 0.252448005046093,
        "accuracy": 0.30158730158730157
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4815187757201646,
          "balanced_accuracy": 0.30907407407407406,
          "macro_f1": 0.19151065146496307
        },
        "5": {
          "auroc": 0.49302983539094647,
          "balanced_accuracy": 0.31851851851851853,
          "macro_f1": 0.18731250938962796
        },
        "10": {
          "auroc": 0.49275205761316876,
          "balanced_accuracy": 0.3161111111111111,
          "macro_f1": 0.18353025920192023
        },
        "50": {
          "auroc": 0.4983924897119341,
          "balanced_accuracy": 0.317037037037037,
          "macro_f1": 0.18296565569632497
        },
        "100": {
          "auroc": 0.5017579732510289,
          "balanced_accuracy": 0.3174074074074074,
          "macro_f1": 0.18385847308097894
        }
      }
    },
    {
      "task_id": "cptac_lscc/KEAP1_mutation",
      "fold": 4,
      "n": 108,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4364412955465587,
        "balanced_accuracy": 0.476297975708502,
        "macro_f1": 0.45467923778908087,
        "accuracy": 0.7117777777777778
      },
      "MI-Hyper": {
        "auroc": 0.6397917871602082,
        "balanced_accuracy": 0.5618276460381724,
        "macro_f1": 0.539586212430932,
        "accuracy": 0.7380952380952381
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.46855870445344133,
          "balanced_accuracy": 0.4723238866396761,
          "macro_f1": 0.45569521884328035
        },
        "5": {
          "auroc": 0.4494858299595142,
          "balanced_accuracy": 0.4880566801619433,
          "macro_f1": 0.45999438246324253
        },
        "10": {
          "auroc": 0.4457327935222672,
          "balanced_accuracy": 0.4828016194331984,
          "macro_f1": 0.4581762544695338
        },
        "50": {
          "auroc": 0.41533603238866396,
          "balanced_accuracy": 0.4713765182186235,
          "macro_f1": 0.4508242943441927
        },
        "100": {
          "auroc": 0.4030931174089069,
          "balanced_accuracy": 0.46693117408906887,
          "macro_f1": 0.4487060388251549
        }
      }
    },
    {
      "task_id": "cptac_luad/EGFR_mutation",
      "fold": 2,
      "n": 108,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.6401683389074693,
        "balanced_accuracy": 0.5596298773690078,
        "macro_f1": 0.5029319322656098,
        "accuracy": 0.569925925925926
      },
      "MI-Hyper": {
        "auroc": 0.47751765143069486,
        "balanced_accuracy": 0.47459786590221376,
        "macro_f1": 0.38238792106346503,
        "accuracy": 0.41005291005291006
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.6298030471943515,
          "balanced_accuracy": 0.5630657748049053,
          "macro_f1": 0.5080597019312427
        },
        "5": {
          "auroc": 0.641978818283166,
          "balanced_accuracy": 0.5590301003344481,
          "macro_f1": 0.4999639207412166
        },
        "10": {
          "auroc": 0.6454812337421033,
          "balanced_accuracy": 0.5551839464882943,
          "macro_f1": 0.49387899830953136
        },
        "50": {
          "auroc": 0.642166480862133,
          "balanced_accuracy": 0.5581382385730211,
          "macro_f1": 0.5025271443124549
        },
        "100": {
          "auroc": 0.6414121144555927,
          "balanced_accuracy": 0.5627313266443701,
          "macro_f1": 0.5102298960336038
        }
      }
    },
    {
      "task_id": "cptac_luad/Immune_class",
      "fold": 4,
      "n": 108,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5271784979423868,
        "balanced_accuracy": 0.3318148148148148,
        "macro_f1": 0.1852404277640232,
        "accuracy": 0.3318148148148148
      },
      "MI-Hyper": {
        "auroc": 0.49601337448559674,
        "balanced_accuracy": 0.30423280423280424,
        "macro_f1": 0.2276253135506944,
        "accuracy": 0.30423280423280424
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5241190843621399,
          "balanced_accuracy": 0.3275925925925926,
          "macro_f1": 0.18634729824674284
        },
        "5": {
          "auroc": 0.5331597222222222,
          "balanced_accuracy": 0.33055555555555555,
          "macro_f1": 0.18381493493345297
        },
        "10": {
          "auroc": 0.5276131687242799,
          "balanced_accuracy": 0.33333333333333326,
          "macro_f1": 0.18668474694701723
        },
        "50": {
          "auroc": 0.5253497942386831,
          "balanced_accuracy": 0.3331481481481482,
          "macro_f1": 0.18460266656573115
        },
        "100": {
          "auroc": 0.525650720164609,
          "balanced_accuracy": 0.33444444444444443,
          "macro_f1": 0.18475249212717187
        }
      }
    },
    {
      "task_id": "cptac_luad/STK11_mutation",
      "fold": 4,
      "n": 108,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.39772962962962966,
        "balanced_accuracy": 0.4524222222222222,
        "macro_f1": 0.3326856624793131,
        "accuracy": 0.3818888888888889
      },
      "MI-Hyper": {
        "auroc": 0.5645502645502646,
        "balanced_accuracy": 0.5380952380952381,
        "macro_f1": 0.48296957937979135,
        "accuracy": 0.701058201058201
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.41100000000000003,
          "balanced_accuracy": 0.46144444444444443,
          "macro_f1": 0.3454696119866496
        },
        "5": {
          "auroc": 0.39344444444444443,
          "balanced_accuracy": 0.4563333333333333,
          "macro_f1": 0.32857589872196447
        },
        "10": {
          "auroc": 0.3865802469135802,
          "balanced_accuracy": 0.44211111111111107,
          "macro_f1": 0.31967207716198853
        },
        "50": {
          "auroc": 0.39667592592592593,
          "balanced_accuracy": 0.4512222222222222,
          "macro_f1": 0.3306445402340028
        },
        "100": {
          "auroc": 0.4009475308641975,
          "balanced_accuracy": 0.451,
          "macro_f1": 0.3390661842919599
        }
      }
    },
    {
      "task_id": "cptac_luad/TP53_mutation",
      "fold": 3,
      "n": 108,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4728071732954546,
        "balanced_accuracy": 0.4791619318181818,
        "macro_f1": 0.4063486303568312,
        "accuracy": 0.497037037037037
      },
      "MI-Hyper": {
        "auroc": 0.407619724025974,
        "balanced_accuracy": 0.44693587662337664,
        "macro_f1": 0.4089992874259545,
        "accuracy": 0.46957671957671954
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.49546164772727275,
          "balanced_accuracy": 0.4905255681818182,
          "macro_f1": 0.42424594519890063
        },
        "5": {
          "auroc": 0.4790802556818182,
          "balanced_accuracy": 0.4814488636363637,
          "macro_f1": 0.4081391545162943
        },
        "10": {
          "auroc": 0.4729030539772727,
          "balanced_accuracy": 0.4825142045454545,
          "macro_f1": 0.40900398929120463
        },
        "50": {
          "auroc": 0.46009232954545454,
          "balanced_accuracy": 0.47109375,
          "macro_f1": 0.3957133299711527
        },
        "100": {
          "auroc": 0.45649857954545453,
          "balanced_accuracy": 0.4702272727272727,
          "macro_f1": 0.3946407328066038
        }
      }
    },
    {
      "task_id": "cptac_lung/subtype",
      "fold": 3,
      "n": 206,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.9924630467571645,
        "balanced_accuracy": 0.9537567873303167,
        "macro_f1": 0.953711886655967,
        "accuracy": 0.9537281553398059
      },
      "MI-Hyper": {
        "auroc": 0.9493104934281404,
        "balanced_accuracy": 0.8676335918982978,
        "macro_f1": 0.867485205063769,
        "accuracy": 0.8682385575589459
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.9903355957767722,
          "balanced_accuracy": 0.9438273001508296,
          "macro_f1": 0.9437612596983578
        },
        "5": {
          "auroc": 0.992332202111614,
          "balanced_accuracy": 0.9518080693815988,
          "macro_f1": 0.9517332769318811
        },
        "10": {
          "auroc": 0.9929204374057314,
          "balanced_accuracy": 0.954128959276018,
          "macro_f1": 0.9540625097479679
        },
        "50": {
          "auroc": 0.9931617647058824,
          "balanced_accuracy": 0.9569098793363499,
          "macro_f1": 0.9568811044973748
        },
        "100": {
          "auroc": 0.9935652337858221,
          "balanced_accuracy": 0.9621097285067873,
          "macro_f1": 0.9621212824042531
        }
      }
    },
    {
      "task_id": "cptac_pda/Immune_class",
      "fold": 4,
      "n": 105,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5285839455782312,
        "balanced_accuracy": 0.3379428571428571,
        "macro_f1": 0.2072654503975519,
        "accuracy": 0.3379428571428571
      },
      "MI-Hyper": {
        "auroc": 0.5500874635568513,
        "balanced_accuracy": 0.36734693877551017,
        "macro_f1": 0.3030326936071904,
        "accuracy": 0.3673469387755102
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5450231292517007,
          "balanced_accuracy": 0.3363809523809524,
          "macro_f1": 0.22029324660943986
        },
        "5": {
          "auroc": 0.5370149659863945,
          "balanced_accuracy": 0.33676190476190476,
          "macro_f1": 0.2040684523875585
        },
        "10": {
          "auroc": 0.531104761904762,
          "balanced_accuracy": 0.33752380952380956,
          "macro_f1": 0.20443739605988145
        },
        "50": {
          "auroc": 0.5163183673469388,
          "balanced_accuracy": 0.3394285714285714,
          "macro_f1": 0.2040092264358164
        },
        "100": {
          "auroc": 0.5134585034013606,
          "balanced_accuracy": 0.3396190476190476,
          "macro_f1": 0.20351893049506317
        }
      }
    },
    {
      "task_id": "cptac_pda/SMAD4_mutation",
      "fold": 0,
      "n": 105,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5680147058823529,
        "balanced_accuracy": 0.4955588235294118,
        "macro_f1": 0.4529716269049228,
        "accuracy": 0.7937904761904762
      },
      "MI-Hyper": {
        "auroc": 0.5676470588235294,
        "balanced_accuracy": 0.573109243697479,
        "macro_f1": 0.5388189402321394,
        "accuracy": 0.6448979591836734
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5121058823529412,
          "balanced_accuracy": 0.49014705882352944,
          "macro_f1": 0.45212148612854874
        },
        "5": {
          "auroc": 0.551464705882353,
          "balanced_accuracy": 0.49735294117647055,
          "macro_f1": 0.45441123029168906
        },
        "10": {
          "auroc": 0.5800617647058823,
          "balanced_accuracy": 0.4947352941176471,
          "macro_f1": 0.4504284170692334
        },
        "50": {
          "auroc": 0.6027705882352941,
          "balanced_accuracy": 0.4965588235294118,
          "macro_f1": 0.4525494470772757
        },
        "100": {
          "auroc": 0.5936705882352942,
          "balanced_accuracy": 0.499,
          "macro_f1": 0.45534755395786725
        }
      }
    },
    {
      "task_id": "cptac_ucec/CTNNB1_mutation",
      "fold": 4,
      "n": 93,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.5188662909836065,
        "balanced_accuracy": 0.5335061475409837,
        "macro_f1": 0.4787275908783552,
        "accuracy": 0.48447311827956985
      },
      "MI-Hyper": {
        "auroc": 0.4410860655737705,
        "balanced_accuracy": 0.460114168618267,
        "macro_f1": 0.4267661747170679,
        "accuracy": 0.4838709677419355
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5314856557377049,
          "balanced_accuracy": 0.5275358606557377,
          "macro_f1": 0.48941077338935135
        },
        "5": {
          "auroc": 0.5044672131147541,
          "balanced_accuracy": 0.5244262295081967,
          "macro_f1": 0.47631539448768023
        },
        "10": {
          "auroc": 0.5123872950819672,
          "balanced_accuracy": 0.5335502049180328,
          "macro_f1": 0.4776739051510271
        },
        "50": {
          "auroc": 0.5192725409836065,
          "balanced_accuracy": 0.5371055327868852,
          "macro_f1": 0.473787817812098
        },
        "100": {
          "auroc": 0.52671875,
          "balanced_accuracy": 0.5449129098360656,
          "macro_f1": 0.47645006355161934
        }
      }
    },
    {
      "task_id": "cptac_ucec/Immune_class",
      "fold": 4,
      "n": 94,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.5564650089605735,
        "balanced_accuracy": 0.35618333333333335,
        "macro_f1": 0.275565758577597,
        "accuracy": 0.3618723404255319
      },
      "MI-Hyper": {
        "auroc": 0.576028065796211,
        "balanced_accuracy": 0.3950396825396825,
        "macro_f1": 0.3637984426621296,
        "accuracy": 0.39969604863221886
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.5599234991039427,
          "balanced_accuracy": 0.37405555555555553,
          "macro_f1": 0.3060928846201472
        },
        "5": {
          "auroc": 0.5511552419354839,
          "balanced_accuracy": 0.357625,
          "macro_f1": 0.280092918107385
        },
        "10": {
          "auroc": 0.5535654121863799,
          "balanced_accuracy": 0.3562916666666666,
          "macro_f1": 0.2764663276325692
        },
        "50": {
          "auroc": 0.5571010304659498,
          "balanced_accuracy": 0.3468611111111111,
          "macro_f1": 0.25891209688373945
        },
        "100": {
          "auroc": 0.5605798611111111,
          "balanced_accuracy": 0.34608333333333335,
          "macro_f1": 0.2562645656441444
        }
      }
    },
    {
      "task_id": "cptac_ucec/PTEN_mutation",
      "fold": 2,
      "n": 93,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.45794452347083925,
        "balanced_accuracy": 0.4505092460881934,
        "macro_f1": 0.4480609198200442,
        "accuracy": 0.6209462365591398
      },
      "MI-Hyper": {
        "auroc": 0.26386913229018494,
        "balanced_accuracy": 0.27855110749847595,
        "macro_f1": 0.2436661514577044,
        "accuracy": 0.2565284178187404
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.46539118065433854,
          "balanced_accuracy": 0.4418918918918919,
          "macro_f1": 0.43667986748947235
        },
        "5": {
          "auroc": 0.45876244665718346,
          "balanced_accuracy": 0.44522759601706974,
          "macro_f1": 0.4436652379513649
        },
        "10": {
          "auroc": 0.45920341394025604,
          "balanced_accuracy": 0.452425320056899,
          "macro_f1": 0.4502681185203388
        },
        "50": {
          "auroc": 0.4535988620199147,
          "balanced_accuracy": 0.45354907539118067,
          "macro_f1": 0.45179225926348904
        },
        "100": {
          "auroc": 0.4527667140825036,
          "balanced_accuracy": 0.459452347083926,
          "macro_f1": 0.457899115875556
        }
      }
    },
    {
      "task_id": "dhmc_kidney/morphological_subtyping",
      "fold": 4,
      "n": 563,
      "n_classes": 5,
      "MI-Zero": {
        "auroc": 0.8219891182534866,
        "balanced_accuracy": 0.6217722623407698,
        "macro_f1": 0.5427897154212888,
        "accuracy": 0.5122486678507993
      },
      "MI-Hyper": {
        "auroc": 0.7188169252163228,
        "balanced_accuracy": 0.40809527228754294,
        "macro_f1": 0.2600113656931372,
        "accuracy": 0.2291296625222025
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.8416637584156978,
          "balanced_accuracy": 0.6751707400334539,
          "macro_f1": 0.5861823654326668
        },
        "5": {
          "auroc": 0.8401635205250767,
          "balanced_accuracy": 0.6609323223386109,
          "macro_f1": 0.5773896422498089
        },
        "10": {
          "auroc": 0.8350778577549484,
          "balanced_accuracy": 0.656639658641782,
          "macro_f1": 0.573101536400059
        },
        "50": {
          "auroc": 0.806882812468041,
          "balanced_accuracy": 0.5814443102585772,
          "macro_f1": 0.5115189532212464
        },
        "100": {
          "auroc": 0.7861576421036689,
          "balanced_accuracy": 0.5346742804314252,
          "macro_f1": 0.4657560798026633
        }
      }
    },
    {
      "task_id": "dhmc_luad/histologic_pattern",
      "fold": 2,
      "n": 143,
      "n_classes": 5,
      "MI-Zero": {
        "auroc": 0.7729343662720031,
        "balanced_accuracy": 0.3884192074070187,
        "macro_f1": 0.28394954374602505,
        "accuracy": 0.47627972027972026
      },
      "MI-Hyper": {
        "auroc": 0.6596937774117533,
        "balanced_accuracy": 0.2573448909745284,
        "macro_f1": 0.08753350758468341,
        "accuracy": 0.1048951048951049
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7549190124893594,
          "balanced_accuracy": 0.3860177922373231,
          "macro_f1": 0.2965312317268732
        },
        "5": {
          "auroc": 0.7648302727967768,
          "balanced_accuracy": 0.38237635631118344,
          "macro_f1": 0.2716722943836115
        },
        "10": {
          "auroc": 0.7694659346012984,
          "balanced_accuracy": 0.3820754345151679,
          "macro_f1": 0.27106432732332114
        },
        "50": {
          "auroc": 0.7850358357717758,
          "balanced_accuracy": 0.3927281080734405,
          "macro_f1": 0.28489155646047926
        },
        "100": {
          "auroc": 0.7904207757008049,
          "balanced_accuracy": 0.39889834589797857,
          "macro_f1": 0.2955883088358401
        }
      }
    },
    {
      "task_id": "ebrains/diagnosis",
      "fold": 4,
      "n": 2319,
      "n_classes": 30,
      "MI-Zero": {
        "auroc": 0.4298882832689418,
        "balanced_accuracy": 0.010287720875850136,
        "macro_f1": 0.006879624577099856,
        "accuracy": 0.011182406209573092
      },
      "MI-Hyper": {
        "auroc": 0.44132868735282377,
        "balanced_accuracy": 0.025410053686361088,
        "macro_f1": 0.016279350610877326,
        "accuracy": 0.02457956015523933
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4331567260830615,
          "balanced_accuracy": 0.011756474078339211,
          "macro_f1": 0.008190820542040848
        },
        "5": {
          "auroc": 0.4305903530254963,
          "balanced_accuracy": 0.009534348618292655,
          "macro_f1": 0.006510973998097814
        },
        "10": {
          "auroc": 0.4294924033497466,
          "balanced_accuracy": 0.009112146606816827,
          "macro_f1": 0.006008369893869588
        },
        "50": {
          "auroc": 0.42815425074594443,
          "balanced_accuracy": 0.010070842709286645,
          "macro_f1": 0.006490855525181641
        },
        "100": {
          "auroc": 0.4280476831404601,
          "balanced_accuracy": 0.010964792366515343,
          "macro_f1": 0.007197102926309389
        }
      }
    },
    {
      "task_id": "ebrains/diagnosis_group",
      "fold": 4,
      "n": 2319,
      "n_classes": 12,
      "MI-Zero": {
        "auroc": 0.4868392156977804,
        "balanced_accuracy": 0.0951133918167177,
        "macro_f1": 0.11043379230140427,
        "accuracy": 0.1883260025873221
      },
      "MI-Hyper": {
        "auroc": 0.47886717629742676,
        "balanced_accuracy": 0.07575438900267,
        "macro_f1": 0.0552735378603369,
        "accuracy": 0.04515493131275796
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.48135174658099883,
          "balanced_accuracy": 0.09466543753166755,
          "macro_f1": 0.1101344396632085
        },
        "5": {
          "auroc": 0.48189021511410846,
          "balanced_accuracy": 0.09383374460481525,
          "macro_f1": 0.11123611581273364
        },
        "10": {
          "auroc": 0.4843106363794007,
          "balanced_accuracy": 0.0946947670383585,
          "macro_f1": 0.111029289416738
        },
        "50": {
          "auroc": 0.4914124562527295,
          "balanced_accuracy": 0.09619483684779072,
          "macro_f1": 0.10990653842325296
        },
        "100": {
          "auroc": 0.49523102416166453,
          "balanced_accuracy": 0.09617817306095645,
          "macro_f1": 0.10986257819108829
        }
      }
    },
    {
      "task_id": "imp/grade",
      "fold": 2,
      "n": 5333,
      "n_classes": 3,
      "MI-Zero": {
        "auroc": 0.8861168041080955,
        "balanced_accuracy": 0.5517788923210538,
        "macro_f1": 0.37235852997603447,
        "accuracy": 0.3602985186574161
      },
      "MI-Hyper": {
        "auroc": 0.8088592226258251,
        "balanced_accuracy": 0.5358261283035232,
        "macro_f1": 0.5010783038084301,
        "accuracy": 0.6618092202191208
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.8649354866740397,
          "balanced_accuracy": 0.5653008069377891,
          "macro_f1": 0.38276644523296466
        },
        "5": {
          "auroc": 0.8857824805926263,
          "balanced_accuracy": 0.5632418141142973,
          "macro_f1": 0.38187181788616287
        },
        "10": {
          "auroc": 0.8909031340428823,
          "balanced_accuracy": 0.5593207240187106,
          "macro_f1": 0.378924065612029
        },
        "50": {
          "auroc": 0.8956756019893747,
          "balanced_accuracy": 0.5438031319910515,
          "macro_f1": 0.36631000824806065
        },
        "100": {
          "auroc": 0.8932873172415542,
          "balanced_accuracy": 0.5272279845434208,
          "macro_f1": 0.35192031290095505
        }
      }
    },
    {
      "task_id": "imp_cervix/dysplasia_grading",
      "fold": 0,
      "n": 600,
      "n_classes": 4,
      "MI-Zero": {
        "auroc": 0.7528394451779598,
        "balanced_accuracy": 0.4208495525846702,
        "macro_f1": 0.3415907738659764,
        "accuracy": 0.38935333333333333
      },
      "MI-Hyper": {
        "auroc": 0.46465299580391073,
        "balanced_accuracy": 0.24961204481792718,
        "macro_f1": 0.15219928702291635,
        "accuracy": 0.415
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.7382237521592646,
          "balanced_accuracy": 0.463018747771836,
          "macro_f1": 0.4047460975919119
        },
        "5": {
          "auroc": 0.7684195467431786,
          "balanced_accuracy": 0.49117970142602496,
          "macro_f1": 0.422961378929765
        },
        "10": {
          "auroc": 0.7686082799151187,
          "balanced_accuracy": 0.475524986631016,
          "macro_f1": 0.40419632600667
        },
        "50": {
          "auroc": 0.7504832679001576,
          "balanced_accuracy": 0.37038807486631015,
          "macro_f1": 0.2826268814602046
        },
        "100": {
          "auroc": 0.7384623791720792,
          "balanced_accuracy": 0.304136252228164,
          "macro_f1": 0.19342318534133063
        }
      }
    },
    {
      "task_id": "mut-het-rcc/BAP1_mutation",
      "fold": 1,
      "n": 1291,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.3811226694660412,
        "balanced_accuracy": 0.45060427123314634,
        "macro_f1": 0.27227694183753776,
        "accuracy": 0.34835631293570873
      },
      "MI-Hyper": {
        "auroc": 0.7047884222743981,
        "balanced_accuracy": 0.5997386521449114,
        "macro_f1": 0.38250419761234383,
        "accuracy": 0.4597764744937479
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.39723023215125375,
          "balanced_accuracy": 0.4538864285011318,
          "macro_f1": 0.28617153194415473
        },
        "5": {
          "auroc": 0.38344104364181125,
          "balanced_accuracy": 0.45015571520738334,
          "macro_f1": 0.27454252179629535
        },
        "10": {
          "auroc": 0.37810323240276,
          "balanced_accuracy": 0.4520673818193747,
          "macro_f1": 0.27227127467011913
        },
        "50": {
          "auroc": 0.37371882141958906,
          "balanced_accuracy": 0.4488182484226181,
          "macro_f1": 0.26533658025038764
        },
        "100": {
          "auroc": 0.3731200177147918,
          "balanced_accuracy": 0.44809358221522383,
          "macro_f1": 0.2630628005267321
        }
      }
    },
    {
      "task_id": "mut-het-rcc/PBRM1_mutation",
      "fold": 2,
      "n": 1291,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.4492404390100885,
        "balanced_accuracy": 0.48915520597522816,
        "macro_f1": 0.37529506520949324,
        "accuracy": 0.4751169635941131
      },
      "MI-Hyper": {
        "auroc": 0.5308353468418642,
        "balanced_accuracy": 0.5221738270669103,
        "macro_f1": 0.4974292066346182,
        "accuracy": 0.5203054110877503
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.4704325095285472,
          "balanced_accuracy": 0.49286067894203084,
          "macro_f1": 0.3931663815258906
        },
        "5": {
          "auroc": 0.45559765499209354,
          "balanced_accuracy": 0.49035677379973946,
          "macro_f1": 0.3803555719968831
        },
        "10": {
          "auroc": 0.4495308301972037,
          "balanced_accuracy": 0.4889183596960478,
          "macro_f1": 0.37583191770258073
        },
        "50": {
          "auroc": 0.43831261805545546,
          "balanced_accuracy": 0.4875241638189168,
          "macro_f1": 0.36638107790047025
        },
        "100": {
          "auroc": 0.43232858227714255,
          "balanced_accuracy": 0.486116053619406,
          "macro_f1": 0.3607403769216417
        }
      }
    },
    {
      "task_id": "mut-het-rcc/SETD2_mutation",
      "fold": 4,
      "n": 1291,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.40607811033507635,
        "balanced_accuracy": 0.4743500505844639,
        "macro_f1": 0.37238354006252133,
        "accuracy": 0.5279473276529821
      },
      "MI-Hyper": {
        "auroc": 0.691465242988262,
        "balanced_accuracy": 0.5511168631712019,
        "macro_f1": 0.5305161761058496,
        "accuracy": 0.7267898638928848
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.43190773515681186,
          "balanced_accuracy": 0.4751244194975683,
          "macro_f1": 0.3933470276873263
        },
        "5": {
          "auroc": 0.4129558239173096,
          "balanced_accuracy": 0.4748098816445436,
          "macro_f1": 0.3751308550487435
        },
        "10": {
          "auroc": 0.403925369632257,
          "balanced_accuracy": 0.474771973769213,
          "macro_f1": 0.37034664392612326
        },
        "50": {
          "auroc": 0.3926548615935935,
          "balanced_accuracy": 0.4737544032861618,
          "macro_f1": 0.36246117054608135
        },
        "100": {
          "auroc": 0.38894676137540984,
          "balanced_accuracy": 0.4732895747248327,
          "macro_f1": 0.3606320031043324
        }
      }
    },
    {
      "task_id": "natbrca/lymphovascular_invasion",
      "fold": 0,
      "n": 53,
      "n_classes": 2,
      "MI-Zero": {
        "auroc": 0.529875,
        "balanced_accuracy": 0.4689594594594595,
        "macro_f1": 0.45371251117576983,
        "accuracy": 0.5648301886792452
      },
      "MI-Hyper": {
        "auroc": 0.5378861003861004,
        "balanced_accuracy": 0.4975868725868726,
        "macro_f1": 0.49402017100145756,
        "accuracy": 0.5956873315363881
      },
      "MI-Zero_per_K": {
        "1": {
          "auroc": 0.43543918918918917,
          "balanced_accuracy": 0.439070945945946,
          "macro_f1": 0.42923601581433696
        },
        "5": {
          "auroc": 0.5661824324324324,
          "balanced_accuracy": 0.49564189189189184,
          "macro_f1": 0.4833240781830099
        },
        "10": {
          "auroc": 0.5583952702702702,
          "balanced_accuracy": 0.4879560810810811,
          "macro_f1": 0.47245328974567075
        },
        "50": {
          "auroc": 0.5552027027027027,
          "balanced_accuracy": 0.4595608108108108,
          "macro_f1": 0.44135252991295026
        },
        "100": {
          "auroc": 0.5341554054054054,
          "balanced_accuracy": 0.46256756756756756,
          "macro_f1": 0.4421966422228813
        }
      }
    }
  ]
}

==> anc/tools/verify_component_results.py <==
"""Verify component-intervention summaries from the saved real evaluations."""
from pathlib import Path
import csv
import json

ROOT=Path(__file__).resolve().parents[1]
DATA=ROOT/'data/humanizer_review_20261117'

def main():
    rows=list(csv.DictReader((DATA/'exp3_metrics.csv').open(encoding='utf-8')))
    tasks=list(dict.fromkeys(r['target_task_id']for r in rows))
    assert len(tasks)==4 and len(rows)==64
    ranges_q=[];ranges_c=[]
    for target in tasks:
        rr=[r for r in rows if r['target_task_id']==target]
        assert len(rr)==16
        assert {r['query_donor_task_id']for r in rr}==set(tasks)
        assert {r['classifier_donor_task_id']for r in rr}==set(tasks)
        assert len({(r['query_donor_task_id'],r['classifier_donor_task_id'])for r in rr})==16
        q=[float(r['auroc'])*100 for r in rr if r['classifier_donor_task_id']==target]
        c=[float(r['auroc'])*100 for r in rr if r['query_donor_task_id']==target]
        ranges_q.append(max(q)-min(q));ranges_c.append(max(c)-min(c))
    mq=sum(ranges_q)/4;mc=sum(ranges_c)/4
    assert round(mq,2)==0.19 and round(mc,2)==5.13
    print(json.dumps({'task_count':4,'combinations_per_target':16,
        'mean_query_range_pp':mq,'mean_classifier_range_pp':mc,
        'scope':'Original target classifier or original target query held fixed, respectively.',
        'aggregation':'Per-condition metrics averaged within each cell; donor-wise ranges averaged over four targets.'},indent=2))

if __name__=='__main__':main()


==> anc/tools/verify_published_metrics.py <==
# -*- coding: utf-8 -*-
"""Reaggregate the published 308-task comparison without external dependencies."""
from pathlib import Path
import json
from statistics import mean

ROOT = Path(__file__).resolve().parents[1]
data = json.loads((ROOT / 'data/published_results_308.json').read_text(encoding='utf-8'))
tasks = data['tasks']
assert len(tasks) == len({t['task_id'] for t in tasks}) == 308
assert sum(t['n'] for t in tasks) == 160989
assert sum(t['n_classes'] for t in tasks) == 896
assert len({t['task_id'].split('/')[0] for t in tasks}) == 52
results = {}
for metric in ['auroc', 'balanced_accuracy', 'macro_f1']:
    base = mean(t['MI-Zero'][metric] for t in tasks) * 100
    hyper = mean(t['MI-Hyper'][metric] for t in tasks) * 100
    results[metric] = {'MI-Zero': round(base, 2), 'MI-Hyper': round(hyper, 2),
                       'delta_pp': round(hyper - base, 2)}
assert results['auroc'] == {'MI-Zero':56.38, 'MI-Hyper':58.24, 'delta_pp':1.85}
assert results['balanced_accuracy'] == {'MI-Zero':44.49, 'MI-Hyper':45.66, 'delta_pp':1.17}
assert results['macro_f1'] == {'MI-Zero':35.48, 'MI-Hyper':36.05, 'delta_pp':0.57}
print(json.dumps({'task_count':len(tasks),'metrics_percent':results}, indent=2))

